The Double Pentaladder Integral to All Orders

We compute dual-conformally invariant ladder integrals that are capped off by pentagons at each end of the ladder. Such integrals appear in six-point amplitudes in planar N=4 super-Yang-Mills theory. We provide exact, finite-coupling formulas for the basic double pentaladder integrals as a single Mellin integral over hypergeometric functions. For particular choices of the dual conformal cross ratios, we can evaluate the integral at weak coupling to high loop orders in terms of multiple polylogarithms. We argue that the integrals are exponentially suppressed at strong coupling. We describe the space of functions that contains all such double pentaladder integrals and their derivatives, or coproducts. This space, a prototype for the space of Steinmann hexagon functions, has a simple algebraic structure, which we elucidate by considering a particular discontinuity of the functions that localizes the Mellin integral and collapses the relevant symbol alphabet. This function space is endowed with a coaction, both perturbatively and at finite coupling, which mixes the independent solutions of the hypergeometric differential equation and constructively realizes a coaction principle of the type believed to hold in the full Steinmann hexagon function space.

==> anc/omegacdiscwt0-12.m <==
(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "The Double Pentaladder Integral to All Orders"     *)                    
(* by Simon Caron-Huot, Lance J. Dixon, Matt von Hippel,                 *) 
(* Andrew J. McLeod and Georgios Papathanasiou, arXiv:1806.nnnnn.        *)
(*                                                                       *)
(* This file contains expressions for the basis of functions spanning    *)
(* the c-discontinuity of the Omega space. These basis functions         *)
(* are defined in eq. (5.32), and correspond to {Vt_{i,k}^{(L)} =        *)
(* {WDisc[k,L], OmDisc[k,L], OtDisc[k,L], ODisc[k,L]}. They are          *)
(* expressed as products of Log[z] and SVHPLs that take the arguments    *)
(* {z, \bar{z}} = {1-x, 1-y}, where these arguments are left implicit    *)
(* and we denote \mathcal{L}_{w1,...,wn} = cL[w1,...,wn]. The            *)
(* Riemann zeta values Zeta[N] also appear. These tables provides        *)
(* the complete basis of the "c-discontinuity" of the Omega space        *)
(* through weight 12.                                                    *)
(*                                                                       *)
(*************************************************************************)

(* weight 1 *)

WDisc[0,1]=1;

(* weight 2 *)

WDisc[1,1]=Log[z];
OmDisc[0,1]=-1/2*cL[1];
OtDisc[0,1]=-1/2*cL[0];

(* weight 3 *)

WDisc[2,1]=1/2*Log[z]^2+cL[1,1];
WDisc[0,2]=-1/2*cL[2]-1/2*cL[1,0]-2*Zeta[2];
OmDisc[1,1]=-1/2*cL[1]*Log[z];
OtDisc[1,1]=-1/2*cL[0]*Log[z];
ODisc[0,1]=-1/2*cL[1,0]+1/2*cL[2];

(* weight 4 *)

WDisc[3,1]=1/6*Log[z]^3+cL[1,1]*Log[z];
WDisc[1,2]=(-1/2*cL[2]-1/2*cL[1,0]-2*Zeta[2])*Log[z];
OmDisc[2,1]=-1/2*cL[1,1,1]-1/4*cL[1]*Log[z]^2;
OmDisc[0,2]=1/2*cL[1,2]+Zeta[2]*cL[1];
OtDisc[2,1]=-1/2*cL[1,1,0]+1/2*cL[1,2]+4*Zeta[3]-1/2*cL[2,1]-1/4*Log[z]^2*cL[0];
OtDisc[0,2]=Zeta[2]*cL[0]+1/2*cL[2,0]+2*Zeta[3];
ODisc[1,1]=(-1/2*cL[1,0]+1/2*cL[2])*Log[z];

(* weight 5 *)

WDisc[4,1]=1/24*Log[z]^4+1/2*cL[1,1]*Log[z]^2+cL[1,1,1,1];
WDisc[2,2]=(-1/4*cL[2]-1/4*cL[1,0]-Zeta[2])*Log[z]^2+4*Zeta[3]*cL[1]-1/2*cL[1,1,2]-1/2*cL[1,1,1,0]-1/2*cL[1,2,1]-8*Zeta[4]-1/2*cL[2,1,1]-2*Zeta[2]*cL[1,1];
WDisc[0,3]=2*Zeta[3]*cL[1]+1/2*cL[1,2,0]+1/2*cL[2,2]-2*Zeta[4]+(cL[2]+cL[1,0])*Zeta[2];
OmDisc[3,1]=-1/12*cL[1]*Log[z]^3-1/2*cL[1,1,1]*Log[z];
OmDisc[1,2]=(1/2*cL[1,2]+Zeta[2]*cL[1])*Log[z];
OtDisc[3,1]=-1/12*cL[0]*Log[z]^3+(-1/2*cL[1,1,0]+1/2*cL[1,2]+4*Zeta[3]-1/2*cL[2,1])*Log[z];
OtDisc[1,2]=(Zeta[2]*cL[0]+1/2*cL[2,0]+2*Zeta[3])*Log[z];
ODisc[2,1]=(-1/4*cL[1,0]+1/4*cL[2])*Log[z]^2+4*Zeta[3]*cL[1]-1/2*cL[1,1,1,0]+1/2*cL[1,1,2]-1/2*cL[1,2,1]+1/2*cL[2,1,1];
ODisc[0,2]=2*Zeta[3]*cL[1]+1/2*cL[1,2,0]-1/2*cL[2,2]+(cL[1,0]-cL[2])*Zeta[2];

(* weight 6 *)

WDisc[5,1]=1/6*cL[1,1]*Log[z]^3+cL[1,1,1,1]*Log[z]+1/120*Log[z]^5;
WDisc[3,2]=(-1/12*cL[2]-1/12*cL[1,0]-1/3*Zeta[2])*Log[z]^3+(4*Zeta[3]*cL[1]-2*Zeta[2]*cL[1,1]-8*Zeta[4]-1/2*cL[1,1,2]-1/2*cL[1,1,1,0]-1/2*cL[1,2,1]-1/2*cL[2,1,1])*Log[z];
WDisc[1,3]=(2*Zeta[3]*cL[1]+1/2*cL[1,2,0]+1/2*cL[2,2]-2*Zeta[4]+(cL[2]+cL[1,0])*Zeta[2])*Log[z];
OmDisc[4,1]=-1/48*cL[1]*Log[z]^4-1/4*cL[1,1,1]*Log[z]^2-1/2*cL[1,1,1,1,1];
OmDisc[2,2]=1/2*cL[1,1,1,2]+1/2*cL[1,2,1,1]+(1/2*Zeta[2]*cL[1]+1/4*cL[1,2])*Log[z]^2+Zeta[2]*cL[1,1,1]+4*Zeta[4]*cL[1];
OmDisc[0,3]=-1/2*cL[1,2,2]-Zeta[2]*cL[1,2]+Zeta[4]*cL[1];
OtDisc[4,1]=-1/2*cL[1,1,1,1,0]+1/2*cL[1,1,1,2]-1/2*cL[1,1,2,1]+1/2*cL[1,2,1,1]-1/48*Log[z]^4*cL[0]+(2*Zeta[3]-1/4*cL[1,1,0]+1/4*cL[1,2]-1/4*cL[2,1])*Log[z]^2+4*Zeta[3]*cL[1,1]+16*Zeta[5]-1/2*cL[2,1,1,1];
OtDisc[2,2]=1/2*cL[2,1,1,0]+1/2*cL[2,2,1]+1/2*cL[1,1,2,0]-1/2*cL[1,2,2]+(Zeta[3]+1/2*Zeta[2]*cL[0]+1/4*cL[2,0])*Log[z]^2+(cL[2,1]+cL[1,1,0]-cL[1,2])*Zeta[2]+4*Zeta[4]*cL[0]+(2*cL[1,1]-4*cL[2])*Zeta[3]+16*Zeta[5]-8*Zeta[2]*Zeta[3];
OtDisc[0,3]=-1/2*cL[2,2,0]-Zeta[2]*cL[2,0]+Zeta[4]*cL[0]-2*Zeta[3]*cL[2]+2*Zeta[5]-4*Zeta[2]*Zeta[3];
ODisc[3,1]=(-1/12*cL[1,0]+1/12*cL[2])*Log[z]^3+(4*Zeta[3]*cL[1]-1/2*cL[1,1,1,0]+1/2*cL[1,1,2]-1/2*cL[1,2,1]+1/2*cL[2,1,1])*Log[z];
ODisc[1,2]=(2*Zeta[3]*cL[1]+1/2*cL[1,2,0]-1/2*cL[2,2]+(cL[1,0]-cL[2])*Zeta[2])*Log[z];

(* weight 7 *)

WDisc[6,1]=1/24*cL[1,1]*Log[z]^4+1/2*cL[1,1,1,1]*Log[z]^2+cL[1,1,1,1,1,1]+1/720*Log[z]^6;
WDisc[4,2]=-1/2*cL[1,1,1,1,2]-1/2*cL[1,1,2,1,1]-1/2*cL[1,1,1,1,1,0]-1/2*cL[1,1,1,2,1]-1/2*cL[1,2,1,1,1]-2*Zeta[2]*cL[1,1,1,1]-8*Zeta[4]*cL[1,1]+4*Zeta[3]*cL[1,1,1]+(-1/48*cL[2]-1/48*cL[1,0]-1/12*Zeta[2])*Log[z]^4+(2*Zeta[3]*cL[1]-Zeta[2]*cL[1,1]-4*Zeta[4]-1/4*cL[1,1,2]-1/4*cL[1,1,1,0]-1/4*cL[1,2,1]-1/4*cL[2,1,1])*Log[z]^2-1/2*cL[2,1,1,1,1]+16*Zeta[5]*cL[1]-32*Zeta[6];
WDisc[2,3]=1/2*cL[1,1,2,2]+1/2*cL[1,2,1,1,0]+1/2*cL[1,2,2,1]+1/2*cL[1,1,1,2,0]+1/2*cL[2,1,1,2]+1/2*cL[2,2,1,1]+(cL[2,1,1]+cL[1,1,2]+cL[1,2,1]+cL[1,1,1,0])*Zeta[2]+(-2*cL[1,1]+4*cL[1,0]+4*cL[2])*Zeta[4]+(2*cL[1,1,1]-4*cL[1,2])*Zeta[3]+((1/2*cL[2]+1/2*cL[1,0])*Zeta[2]-Zeta[4]+Zeta[3]*cL[1]+1/4*cL[1,2,0]+1/4*cL[2,2])*Log[z]^2-8*cL[1]*Zeta[2]*Zeta[3]+16*Zeta[5]*cL[1]-24*Zeta[6];
WDisc[0,4]=-1/2*cL[1,2,2,0]-1/2*cL[2,2,2]+(-cL[2,2]-cL[1,2,0])*Zeta[2]+(cL[2]+cL[1,0])*Zeta[4]-2*Zeta[3]*cL[1,2]-4*cL[1]*Zeta[2]*Zeta[3]+2*Zeta[5]*cL[1]-2*Zeta[6];
OmDisc[5,1]=-1/240*cL[1]*Log[z]^5-1/12*cL[1,1,1]*Log[z]^3-1/2*cL[1,1,1,1,1]*Log[z];
OmDisc[3,2]=(1/6*Zeta[2]*cL[1]+1/12*cL[1,2])*Log[z]^3+(1/2*cL[1,1,1,2]+1/2*cL[1,2,1,1]+Zeta[2]*cL[1,1,1]+4*Zeta[4]*cL[1])*Log[z];
OmDisc[1,3]=(-1/2*cL[1,2,2]-Zeta[2]*cL[1,2]+Zeta[4]*cL[1])*Log[z];
OtDisc[5,1]=-1/240*cL[0]*Log[z]^5+(2/3*Zeta[3]-1/12*cL[1,1,0]+1/12*cL[1,2]-1/12*cL[2,1])*Log[z]^3+(-1/2*cL[1,1,1,1,0]+1/2*cL[1,1,1,2]-1/2*cL[1,1,2,1]+1/2*cL[1,2,1,1]+4*Zeta[3]*cL[1,1]+16*Zeta[5]-1/2*cL[2,1,1,1])*Log[z];
OtDisc[3,2]=(1/3*Zeta[3]+1/6*Zeta[2]*cL[0]+1/12*cL[2,0])*Log[z]^3+(1/2*cL[2,1,1,0]+1/2*cL[2,2,1]+1/2*cL[1,1,2,0]-1/2*cL[1,2,2]+(cL[2,1]+cL[1,1,0]-cL[1,2])*Zeta[2]+4*Zeta[4]*cL[0]+(2*cL[1,1]-4*cL[2])*Zeta[3]+16*Zeta[5]-8*Zeta[2]*Zeta[3])*Log[z];
OtDisc[1,3]=(-1/2*cL[2,2,0]-Zeta[2]*cL[2,0]+Zeta[4]*cL[0]-2*Zeta[3]*cL[2]+2*Zeta[5]-4*Zeta[2]*Zeta[3])*Log[z];
ODisc[4,1]=-1/2*cL[1,1,1,1,1,0]+1/2*cL[1,1,1,1,2]-1/2*cL[1,1,1,2,1]+1/2*cL[1,1,2,1,1]-1/2*cL[1,2,1,1,1]+4*Zeta[3]*cL[1,1,1]+(-1/48*cL[1,0]+1/48*cL[2])*Log[z]^4+(2*Zeta[3]*cL[1]-1/4*cL[1,1,1,0]+1/4*cL[1,1,2]-1/4*cL[1,2,1]+1/4*cL[2,1,1])*Log[z]^2+1/2*cL[2,1,1,1,1]+16*Zeta[5]*cL[1];
ODisc[2,2]=1/2*cL[1,2,1,1,0]+1/2*cL[1,2,2,1]+1/2*cL[1,1,1,2,0]-1/2*cL[1,1,2,2]-1/2*cL[2,1,1,2]-1/2*cL[2,2,1,1]+(-cL[2,1,1]+cL[1,2,1]+cL[1,1,1,0]-cL[1,1,2])*Zeta[2]+(-4*cL[2]+4*cL[1,0])*Zeta[4]+(2*cL[1,1,1]-4*cL[1,2])*Zeta[3]+((-1/2*cL[2]+1/2*cL[1,0])*Zeta[2]+Zeta[3]*cL[1]+1/4*cL[1,2,0]-1/4*cL[2,2])*Log[z]^2-8*cL[1]*Zeta[2]*Zeta[3]+16*Zeta[5]*cL[1];
ODisc[0,3]=-1/2*cL[1,2,2,0]+1/2*cL[2,2,2]+(cL[2,2]-cL[1,2,0])*Zeta[2]+(cL[1,0]-cL[2])*Zeta[4]-2*Zeta[3]*cL[1,2]-4*cL[1]*Zeta[2]*Zeta[3]+2*Zeta[5]*cL[1];

(* weight 8 *)

WDisc[7,1]=1/5040*Log[z]^7+1/120*cL[1,1]*Log[z]^5+1/6*cL[1,1,1,1]*Log[z]^3+cL[1,1,1,1,1,1]*Log[z];
WDisc[5,2]=(-1/240*cL[2]-1/60*Zeta[2]-1/240*cL[1,0])*Log[z]^5+(2/3*Zeta[3]*cL[1]-1/3*Zeta[2]*cL[1,1]-4/3*Zeta[4]-1/12*cL[1,1,2]-1/12*cL[1,1,1,0]-1/12*cL[1,2,1]-1/12*cL[2,1,1])*Log[z]^3+(-1/2*cL[1,1,1,1,2]-1/2*cL[1,1,2,1,1]-1/2*cL[1,1,1,1,1,0]-1/2*cL[1,1,1,2,1]-1/2*cL[1,2,1,1,1]-2*Zeta[2]*cL[1,1,1,1]-8*Zeta[4]*cL[1,1]+4*Zeta[3]*cL[1,1,1]-1/2*cL[2,1,1,1,1]+16*Zeta[5]*cL[1]-32*Zeta[6])*Log[z];
WDisc[3,3]=(-1/3*Zeta[4]+1/3*Zeta[3]*cL[1]+(1/6*cL[2]+1/6*cL[1,0])*Zeta[2]+1/12*cL[1,2,0]+1/12*cL[2,2])*Log[z]^3+(1/2*cL[1,1,2,2]+1/2*cL[1,2,1,1,0]+1/2*cL[1,2,2,1]+1/2*cL[1,1,1,2,0]+1/2*cL[2,1,1,2]+1/2*cL[2,2,1,1]+(cL[2,1,1]+cL[1,1,2]+cL[1,2,1]+cL[1,1,1,0])*Zeta[2]+(-2*cL[1,1]+4*cL[1,0]+4*cL[2])*Zeta[4]+(2*cL[1,1,1]-4*cL[1,2])*Zeta[3]-8*cL[1]*Zeta[2]*Zeta[3]+16*Zeta[5]*cL[1]-24*Zeta[6])*Log[z];
WDisc[1,4]=(-1/2*cL[1,2,2,0]-1/2*cL[2,2,2]+(-cL[2,2]-cL[1,2,0])*Zeta[2]+(cL[2]+cL[1,0])*Zeta[4]-2*Zeta[3]*cL[1,2]-4*cL[1]*Zeta[2]*Zeta[3]+2*Zeta[5]*cL[1]-2*Zeta[6])*Log[z];
OmDisc[6,1]=-1/2*cL[1,1,1,1,1,1,1]-1/1440*cL[1]*Log[z]^6-1/48*cL[1,1,1]*Log[z]^4-1/4*cL[1,1,1,1,1]*Log[z]^2;
OmDisc[4,2]=(1/24*Zeta[2]*cL[1]+1/48*cL[1,2])*Log[z]^4+(1/4*cL[1,1,1,2]+1/4*cL[1,2,1,1]+1/2*Zeta[2]*cL[1,1,1]+2*Zeta[4]*cL[1])*Log[z]^2+4*Zeta[4]*cL[1,1,1]+16*Zeta[6]*cL[1]+Zeta[2]*cL[1,1,1,1,1]+1/2*cL[1,1,1,1,1,2]+1/2*cL[1,1,1,2,1,1]+1/2*cL[1,2,1,1,1,1];
OmDisc[2,3]=(-1/4*cL[1,2,2]-1/2*Zeta[2]*cL[1,2]+1/2*Zeta[4]*cL[1])*Log[z]^2+(cL[1,1,1]-4*cL[1,2])*Zeta[4]+12*Zeta[6]*cL[1]+(-cL[1,1,1,2]-cL[1,2,1,1])*Zeta[2]-1/2*cL[1,1,1,2,2]-1/2*cL[1,2,1,1,2]-1/2*cL[1,2,2,1,1];
OmDisc[0,4]=-Zeta[4]*cL[1,2]+Zeta[6]*cL[1]+Zeta[2]*cL[1,2,2]+1/2*cL[1,2,2,2];
OtDisc[6,1]=-1/2*cL[2,1,1,1,1,1]-1/1440*Log[z]^6*cL[0]+(1/6*Zeta[3]-1/48*cL[1,1,0]+1/48*cL[1,2]-1/48*cL[2,1])*Log[z]^4+(-1/4*cL[1,1,1,1,0]+1/4*cL[1,1,1,2]-1/4*cL[1,1,2,1]+1/4*cL[1,2,1,1]+2*Zeta[3]*cL[1,1]+8*Zeta[5]-1/4*cL[2,1,1,1])*Log[z]^2+16*Zeta[5]*cL[1,1]+4*Zeta[3]*cL[1,1,1,1]-1/2*cL[1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,2]-1/2*cL[1,1,1,1,2,1]+1/2*cL[1,1,1,2,1,1]-1/2*cL[1,1,2,1,1,1]+1/2*cL[1,2,1,1,1,1]+64*Zeta[7];
OtDisc[4,2]=-32*Zeta[2]*Zeta[5]-32*Zeta[3]*Zeta[4]+96*Zeta[7]+1/2*cL[2,1,1,1,1,0]+1/2*cL[2,1,1,2,1]+1/2*cL[2,2,1,1,1]+1/2*cL[1,1,2,2,1]+1/2*cL[1,1,1,1,2,0]-1/2*cL[1,1,1,2,2]-1/2*cL[1,2,1,1,2]-1/2*cL[1,2,2,1,1]+1/2*cL[1,1,2,1,1,0]+16*Zeta[6]*cL[0]+(2*Zeta[4]*cL[0]+8*Zeta[5]+(cL[1,1]-2*cL[2])*Zeta[3]+(-1/2*cL[1,2]+1/2*cL[1,1,0]+1/2*cL[2,1])*Zeta[2]+1/4*cL[2,1,1,0]+1/4*cL[2,2,1]+1/4*cL[1,1,2,0]-1/4*cL[1,2,2]-4*Zeta[2]*Zeta[3])*Log[z]^2+(-4*cL[1,2]+4*cL[1,1,0]+4*cL[2,1])*Zeta[4]+(16*cL[1,1]-16*cL[2])*Zeta[5]+(2*cL[1,1,1,1]-4*cL[1,1,2]-4*cL[2,1,1])*Zeta[3]+(-cL[1,2,1,1]+cL[1,1,2,1]+cL[1,1,1,1,0]-cL[1,1,1,2]+cL[2,1,1,1])*Zeta[2]+(1/12*Zeta[3]+1/24*Zeta[2]*cL[0]+1/48*cL[2,0])*Log[z]^4-8*cL[1,1]*Zeta[2]*Zeta[3];
OtDisc[2,3]=-32*Zeta[2]*Zeta[5]-24*Zeta[3]*Zeta[4]+1/2*cL[1,2,2,2]+36*Zeta[7]-1/2*cL[2,2,1,1,0]-1/2*cL[2,2,2,1]-1/2*cL[2,1,1,2,0]-1/2*cL[1,1,2,2,0]+12*Zeta[6]*cL[0]+(1/2*Zeta[4]*cL[0]+Zeta[5]-Zeta[3]*cL[2]-1/2*Zeta[2]*cL[2,0]-1/4*cL[2,2,0]-2*Zeta[2]*Zeta[3])*Log[z]^2+(-cL[1,2]+cL[1,1,0]-4*cL[2,0]+cL[2,1])*Zeta[4]+(2*cL[1,1]-16*cL[2])*Zeta[5]+(-2*cL[1,1,2]-2*cL[2,1,1]+4*cL[2,2])*Zeta[3]+(-cL[2,2,1]-cL[2,1,1,0]+cL[1,2,2]-cL[1,1,2,0])*Zeta[2]+(-4*cL[1,1]+8*cL[2])*Zeta[2]*Zeta[3];
OtDisc[0,4]=-Zeta[4]*cL[2,0]+Zeta[6]*cL[0]-2*Zeta[5]*cL[2]+2*Zeta[3]*cL[2,2]+Zeta[2]*cL[2,2,0]+1/2*cL[2,2,2,0]-4*Zeta[2]*Zeta[5]+4*cL[2]*Zeta[2]*Zeta[3]+2*Zeta[7]-4*Zeta[3]*Zeta[4];
ODisc[5,1]=(-1/240*cL[1,0]+1/240*cL[2])*Log[z]^5+(2/3*Zeta[3]*cL[1]-1/12*cL[1,1,1,0]+1/12*cL[1,1,2]-1/12*cL[1,2,1]+1/12*cL[2,1,1])*Log[z]^3+(-1/2*cL[1,1,1,1,1,0]+1/2*cL[1,1,1,1,2]-1/2*cL[1,1,1,2,1]+1/2*cL[1,1,2,1,1]-1/2*cL[1,2,1,1,1]+4*Zeta[3]*cL[1,1,1]+1/2*cL[2,1,1,1,1]+16*Zeta[5]*cL[1])*Log[z];
ODisc[3,2]=(1/3*Zeta[3]*cL[1]+(-1/6*cL[2]+1/6*cL[1,0])*Zeta[2]+1/12*cL[1,2,0]-1/12*cL[2,2])*Log[z]^3+(1/2*cL[1,2,1,1,0]+1/2*cL[1,2,2,1]+1/2*cL[1,1,1,2,0]-1/2*cL[1,1,2,2]-1/2*cL[2,1,1,2]-1/2*cL[2,2,1,1]+(-cL[2,1,1]+cL[1,2,1]+cL[1,1,1,0]-cL[1,1,2])*Zeta[2]+(-4*cL[2]+4*cL[1,0])*Zeta[4]+(2*cL[1,1,1]-4*cL[1,2])*Zeta[3]-8*cL[1]*Zeta[2]*Zeta[3]+16*Zeta[5]*cL[1])*Log[z];
ODisc[1,3]=(-1/2*cL[1,2,2,0]+1/2*cL[2,2,2]+(cL[2,2]-cL[1,2,0])*Zeta[2]+(cL[1,0]-cL[2])*Zeta[4]-2*Zeta[3]*cL[1,2]-4*cL[1]*Zeta[2]*Zeta[3]+2*Zeta[5]*cL[1])*Log[z];

(* weight 9 *)

WDisc[8,1]=1/720*cL[1,1]*Log[z]^6+1/24*cL[1,1,1,1]*Log[z]^4+1/2*cL[1,1,1,1,1,1]*Log[z]^2+cL[1,1,1,1,1,1,1,1]+1/40320*Log[z]^8;
WDisc[6,2]=-2*Zeta[2]*cL[1,1,1,1,1,1]-32*Zeta[6]*cL[1,1]+16*Zeta[5]*cL[1,1,1]-8*Zeta[4]*cL[1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1]+(-1/360*Zeta[2]-1/1440*cL[1,0]-1/1440*cL[2])*Log[z]^6+(1/6*Zeta[3]*cL[1]-1/12*Zeta[2]*cL[1,1]-1/3*Zeta[4]-1/48*cL[1,1,2]-1/48*cL[1,1,1,0]-1/48*cL[1,2,1]-1/48*cL[2,1,1])*Log[z]^4+(-1/4*cL[1,1,1,1,2]-1/4*cL[1,1,2,1,1]-1/4*cL[1,1,1,1,1,0]-1/4*cL[1,1,1,2,1]-1/4*cL[1,2,1,1,1]-Zeta[2]*cL[1,1,1,1]-4*Zeta[4]*cL[1,1]+2*Zeta[3]*cL[1,1,1]-1/4*cL[2,1,1,1,1]+8*Zeta[5]*cL[1]-16*Zeta[6])*Log[z]^2-1/2*cL[2,1,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,2,1,1]-1/2*cL[1,1,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,0]-1/2*cL[1,1,1,1,1,2,1]-1/2*cL[1,1,1,2,1,1,1]+64*Zeta[7]*cL[1]-128*Zeta[8];
WDisc[4,3]=-32*cL[1]*Zeta[3]*Zeta[4]-32*cL[1]*Zeta[2]*Zeta[5]+(cL[1,1,1,1,1,0]+cL[1,1,1,1,2]+cL[1,1,1,2,1]+cL[1,1,2,1,1]+cL[1,2,1,1,1]+cL[2,1,1,1,1])*Zeta[2]+(16*cL[2]+16*cL[1,0]-24*cL[1,1])*Zeta[6]+(16*cL[1,1,1]-16*cL[1,2])*Zeta[5]+(4*cL[2,1,1]+4*cL[1,1,2]+4*cL[1,1,1,0]+4*cL[1,2,1]-2*cL[1,1,1,1])*Zeta[4]+(2*cL[1,1,1,1,1]-4*cL[1,1,1,2]-4*cL[1,2,1,1])*Zeta[3]+(1/12*Zeta[3]*cL[1]+(1/24*cL[2]+1/24*cL[1,0])*Zeta[2]-1/12*Zeta[4]+1/48*cL[1,2,0]+1/48*cL[2,2])*Log[z]^4+(-12*Zeta[6]+1/4*cL[2,1,1,2]+1/4*cL[2,2,1,1]+1/4*cL[1,1,2,2]+1/4*cL[1,2,1,1,0]+1/4*cL[1,2,2,1]+1/4*cL[1,1,1,2,0]+(1/2*cL[2,1,1]+1/2*cL[1,1,2]+1/2*cL[1,1,1,0]+1/2*cL[1,2,1])*Zeta[2]+8*Zeta[5]*cL[1]+(2*cL[2]+2*cL[1,0]-cL[1,1])*Zeta[4]+(cL[1,1,1]-2*cL[1,2])*Zeta[3]-4*cL[1]*Zeta[2]*Zeta[3])*Log[z]^2+1/2*cL[1,2,1,1,1,1,0]+1/2*cL[1,2,1,1,2,1]+1/2*cL[1,2,2,1,1,1]+1/2*cL[1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,2,0]+1/2*cL[1,1,1,1,2,2]+1/2*cL[1,1,2,1,1,2]+1/2*cL[1,1,2,2,1,1]+1/2*cL[1,1,1,2,1,1,0]+1/2*cL[2,1,1,1,1,2]+1/2*cL[2,1,1,2,1,1]+1/2*cL[2,2,1,1,1,1]+96*Zeta[7]*cL[1]-8*cL[1,1,1]*Zeta[2]*Zeta[3]-160*Zeta[8];
WDisc[2,4]=-24*cL[1]*Zeta[3]*Zeta[4]-32*cL[1]*Zeta[2]*Zeta[5]+(-cL[1,1,2,2]-cL[1,2,2,1]-cL[1,2,1,1,0]-cL[1,1,1,2,0]-cL[2,1,1,2]-cL[2,2,1,1])*Zeta[2]+(12*cL[2]-2*cL[1,1]+12*cL[1,0])*Zeta[6]+(2*cL[1,1,1]-16*cL[1,2])*Zeta[5]+(cL[1,1,2]+cL[1,1,1,0]-4*cL[1,2,0]+cL[1,2,1]+cL[2,1,1]-4*cL[2,2])*Zeta[4]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+4*cL[1,2,2])*Zeta[3]+(-Zeta[6]-1/4*cL[1,2,2,0]-1/4*cL[2,2,2]+(-1/2*cL[2,2]-1/2*cL[1,2,0])*Zeta[2]+Zeta[5]*cL[1]+(1/2*cL[2]+1/2*cL[1,0])*Zeta[4]-Zeta[3]*cL[1,2]-2*cL[1]*Zeta[2]*Zeta[3])*Log[z]^2-1/2*cL[1,1,2,2,2]-1/2*cL[1,2,2,1,1,0]-1/2*cL[1,2,2,2,1]-1/2*cL[1,2,1,1,2,0]-1/2*cL[1,1,1,2,2,0]-1/2*cL[2,1,1,2,2]-1/2*cL[2,2,1,1,2]-1/2*cL[2,2,2,1,1]+36*Zeta[7]*cL[1]+(-4*cL[1,1,1]+8*cL[1,2])*Zeta[2]*Zeta[3]-48*Zeta[8];
WDisc[0,5]=-4*cL[1]*Zeta[3]*Zeta[4]-4*cL[1]*Zeta[2]*Zeta[5]+(cL[1,2,2,0]+cL[2,2,2])*Zeta[2]+(cL[2]+cL[1,0])*Zeta[6]-2*Zeta[5]*cL[1,2]+(-cL[2,2]-cL[1,2,0])*Zeta[4]+2*Zeta[3]*cL[1,2,2]+1/2*cL[1,2,2,2,0]+1/2*cL[2,2,2,2]+2*Zeta[7]*cL[1]+4*cL[1,2]*Zeta[2]*Zeta[3]-2*Zeta[8];
OmDisc[7,1]=-1/10080*cL[1]*Log[z]^7-1/240*cL[1,1,1]*Log[z]^5-1/12*cL[1,1,1,1,1]*Log[z]^3-1/2*cL[1,1,1,1,1,1,1]*Log[z];
OmDisc[5,2]=(1/120*Zeta[2]*cL[1]+1/240*cL[1,2])*Log[z]^5+(1/12*cL[1,1,1,2]+1/12*cL[1,2,1,1]+1/6*Zeta[2]*cL[1,1,1]+2/3*Zeta[4]*cL[1])*Log[z]^3+(4*Zeta[4]*cL[1,1,1]+16*Zeta[6]*cL[1]+Zeta[2]*cL[1,1,1,1,1]+1/2*cL[1,1,1,1,1,2]+1/2*cL[1,1,1,2,1,1]+1/2*cL[1,2,1,1,1,1])*Log[z];
OmDisc[3,3]=(-1/12*cL[1,2,2]-1/6*Zeta[2]*cL[1,2]+1/6*Zeta[4]*cL[1])*Log[z]^3+((cL[1,1,1]-4*cL[1,2])*Zeta[4]+12*Zeta[6]*cL[1]+(-cL[1,1,1,2]-cL[1,2,1,1])*Zeta[2]-1/2*cL[1,1,1,2,2]-1/2*cL[1,2,1,1,2]-1/2*cL[1,2,2,1,1])*Log[z];
OmDisc[1,4]=(-Zeta[4]*cL[1,2]+Zeta[6]*cL[1]+Zeta[2]*cL[1,2,2]+1/2*cL[1,2,2,2])*Log[z];
OtDisc[7,1]=-1/10080*cL[0]*Log[z]^7+(1/30*Zeta[3]-1/240*cL[1,1,0]+1/240*cL[1,2]-1/240*cL[2,1])*Log[z]^5+(-1/12*cL[1,1,1,1,0]+1/12*cL[1,1,1,2]-1/12*cL[1,1,2,1]+1/12*cL[1,2,1,1]+2/3*Zeta[3]*cL[1,1]+8/3*Zeta[5]-1/12*cL[2,1,1,1])*Log[z]^3+(-1/2*cL[2,1,1,1,1,1]+16*Zeta[5]*cL[1,1]+4*Zeta[3]*cL[1,1,1,1]-1/2*cL[1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,2]-1/2*cL[1,1,1,1,2,1]+1/2*cL[1,1,1,2,1,1]-1/2*cL[1,1,2,1,1,1]+1/2*cL[1,2,1,1,1,1]+64*Zeta[7])*Log[z];
OtDisc[5,2]=(1/60*Zeta[3]+1/120*Zeta[2]*cL[0]+1/240*cL[2,0])*Log[z]^5+((-2/3*cL[2]+1/3*cL[1,1])*Zeta[3]+(-1/6*cL[1,2]+1/6*cL[1,1,0]+1/6*cL[2,1])*Zeta[2]+8/3*Zeta[5]+2/3*Zeta[4]*cL[0]+1/12*cL[2,1,1,0]+1/12*cL[2,2,1]+1/12*cL[1,1,2,0]-1/12*cL[1,2,2]-4/3*Zeta[2]*Zeta[3])*Log[z]^3+(-32*Zeta[2]*Zeta[5]-32*Zeta[3]*Zeta[4]+96*Zeta[7]+1/2*cL[2,1,1,1,1,0]+1/2*cL[2,1,1,2,1]+1/2*cL[2,2,1,1,1]+1/2*cL[1,1,2,2,1]+1/2*cL[1,1,1,1,2,0]-1/2*cL[1,1,1,2,2]-1/2*cL[1,2,1,1,2]-1/2*cL[1,2,2,1,1]+1/2*cL[1,1,2,1,1,0]+16*Zeta[6]*cL[0]+(-4*cL[1,2]+4*cL[1,1,0]+4*cL[2,1])*Zeta[4]+(16*cL[1,1]-16*cL[2])*Zeta[5]+(2*cL[1,1,1,1]-4*cL[1,1,2]-4*cL[2,1,1])*Zeta[3]+(-cL[1,2,1,1]+cL[1,1,2,1]+cL[1,1,1,1,0]-cL[1,1,1,2]+cL[2,1,1,1])*Zeta[2]-8*cL[1,1]*Zeta[2]*Zeta[3])*Log[z];
OtDisc[3,3]=(1/6*Zeta[4]*cL[0]+1/3*Zeta[5]-1/3*Zeta[3]*cL[2]-1/6*Zeta[2]*cL[2,0]-1/12*cL[2,2,0]-2/3*Zeta[2]*Zeta[3])*Log[z]^3+(-32*Zeta[2]*Zeta[5]-24*Zeta[3]*Zeta[4]+1/2*cL[1,2,2,2]+36*Zeta[7]-1/2*cL[2,2,1,1,0]-1/2*cL[2,2,2,1]-1/2*cL[2,1,1,2,0]-1/2*cL[1,1,2,2,0]+12*Zeta[6]*cL[0]+(-cL[1,2]+cL[1,1,0]-4*cL[2,0]+cL[2,1])*Zeta[4]+(2*cL[1,1]-16*cL[2])*Zeta[5]+(-2*cL[1,1,2]-2*cL[2,1,1]+4*cL[2,2])*Zeta[3]+(-cL[2,2,1]-cL[2,1,1,0]+cL[1,2,2]-cL[1,1,2,0])*Zeta[2]+(-4*cL[1,1]+8*cL[2])*Zeta[2]*Zeta[3])*Log[z];
OtDisc[1,4]=(-Zeta[4]*cL[2,0]+Zeta[6]*cL[0]-2*Zeta[5]*cL[2]+2*Zeta[3]*cL[2,2]+Zeta[2]*cL[2,2,0]+1/2*cL[2,2,2,0]-4*Zeta[2]*Zeta[5]+4*cL[2]*Zeta[2]*Zeta[3]+2*Zeta[7]-4*Zeta[3]*Zeta[4])*Log[z];
ODisc[6,1]=16*Zeta[5]*cL[1,1,1]+4*Zeta[3]*cL[1,1,1,1,1]+(-1/1440*cL[1,0]+1/1440*cL[2])*Log[z]^6+(1/6*Zeta[3]*cL[1]-1/48*cL[1,1,1,0]+1/48*cL[1,1,2]-1/48*cL[1,2,1]+1/48*cL[2,1,1])*Log[z]^4+(-1/4*cL[1,1,1,1,1,0]+1/4*cL[1,1,1,1,2]-1/4*cL[1,1,1,2,1]+1/4*cL[1,1,2,1,1]-1/4*cL[1,2,1,1,1]+2*Zeta[3]*cL[1,1,1]+1/4*cL[2,1,1,1,1]+8*Zeta[5]*cL[1])*Log[z]^2+1/2*cL[2,1,1,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,2,1,1]-1/2*cL[1,1,1,2,1,1,1]+1/2*cL[1,1,2,1,1,1,1]+64*Zeta[7]*cL[1];
ODisc[4,2]=-1/2*cL[2,2,1,1,1,1]-1/2*cL[2,1,1,1,1,2]-1/2*cL[2,1,1,2,1,1]+1/2*cL[1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,2,0]+1/2*cL[1,1,1,2,1,1,0]+1/2*cL[1,2,1,1,1,1,0]+1/2*cL[1,2,1,1,2,1]+1/2*cL[1,2,2,1,1,1]-1/2*cL[1,1,1,1,2,2]-1/2*cL[1,1,2,1,1,2]-1/2*cL[1,1,2,2,1,1]+(16*cL[1,1,1]-16*cL[1,2])*Zeta[5]+(2*cL[1,1,1,1,1]-4*cL[1,1,1,2]-4*cL[1,2,1,1])*Zeta[3]+96*Zeta[7]*cL[1]+(-16*cL[2]+16*cL[1,0])*Zeta[6]+(cL[1,1,1,1,1,0]-cL[1,1,1,1,2]+cL[1,1,1,2,1]-cL[1,1,2,1,1]+cL[1,2,1,1,1]-cL[2,1,1,1,1])*Zeta[2]+(-4*cL[1,1,2]+4*cL[1,1,1,0]+4*cL[1,2,1]-4*cL[2,1,1])*Zeta[4]+(1/12*Zeta[3]*cL[1]+(-1/24*cL[2]+1/24*cL[1,0])*Zeta[2]+1/48*cL[1,2,0]-1/48*cL[2,2])*Log[z]^4+(-1/4*cL[2,1,1,2]-1/4*cL[2,2,1,1]-1/4*cL[1,1,2,2]+1/4*cL[1,2,1,1,0]+1/4*cL[1,2,2,1]+1/4*cL[1,1,1,2,0]+(-1/2*cL[2,1,1]-1/2*cL[1,1,2]+1/2*cL[1,1,1,0]+1/2*cL[1,2,1])*Zeta[2]+8*Zeta[5]*cL[1]+(-2*cL[2]+2*cL[1,0])*Zeta[4]+(cL[1,1,1]-2*cL[1,2])*Zeta[3]-4*cL[1]*Zeta[2]*Zeta[3])*Log[z]^2-32*cL[1]*Zeta[2]*Zeta[5]-32*cL[1]*Zeta[3]*Zeta[4]-8*cL[1,1,1]*Zeta[2]*Zeta[3];
ODisc[2,3]=-24*cL[1]*Zeta[3]*Zeta[4]-32*cL[1]*Zeta[2]*Zeta[5]+(-cL[1,2,2,1]-cL[1,2,1,1,0]+cL[1,1,2,2]-cL[1,1,1,2,0]+cL[2,1,1,2]+cL[2,2,1,1])*Zeta[2]+(-12*cL[2]+12*cL[1,0])*Zeta[6]+(2*cL[1,1,1]-16*cL[1,2])*Zeta[5]+(-cL[1,1,2]+cL[1,1,1,0]-4*cL[1,2,0]+cL[1,2,1]-cL[2,1,1]+4*cL[2,2])*Zeta[4]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+4*cL[1,2,2])*Zeta[3]+(1/4*cL[2,2,2]-1/4*cL[1,2,2,0]+(1/2*cL[2,2]-1/2*cL[1,2,0])*Zeta[2]+Zeta[5]*cL[1]+(-1/2*cL[2]+1/2*cL[1,0])*Zeta[4]-Zeta[3]*cL[1,2]-2*cL[1]*Zeta[2]*Zeta[3])*Log[z]^2+1/2*cL[1,1,2,2,2]-1/2*cL[1,2,2,1,1,0]-1/2*cL[1,2,2,2,1]-1/2*cL[1,2,1,1,2,0]-1/2*cL[1,1,1,2,2,0]+1/2*cL[2,1,1,2,2]+1/2*cL[2,2,1,1,2]+1/2*cL[2,2,2,1,1]+36*Zeta[7]*cL[1]+(-4*cL[1,1,1]+8*cL[1,2])*Zeta[2]*Zeta[3];
ODisc[0,4]=-4*cL[1]*Zeta[3]*Zeta[4]-4*cL[1]*Zeta[2]*Zeta[5]+(cL[1,2,2,0]-cL[2,2,2])*Zeta[2]+(cL[1,0]-cL[2])*Zeta[6]-2*Zeta[5]*cL[1,2]+(cL[2,2]-cL[1,2,0])*Zeta[4]+2*Zeta[3]*cL[1,2,2]+1/2*cL[1,2,2,2,0]-1/2*cL[2,2,2,2]+2*Zeta[7]*cL[1]+4*cL[1,2]*Zeta[2]*Zeta[3];

(* weight 10 *)

WDisc[9,1]=1/362880*Log[z]^9+1/5040*cL[1,1]*Log[z]^7+1/120*cL[1,1,1,1]*Log[z]^5+1/6*cL[1,1,1,1,1,1]*Log[z]^3+cL[1,1,1,1,1,1,1,1]*Log[z];
WDisc[7,2]=(-1/10080*cL[2]-1/10080*cL[1,0]-1/2520*Zeta[2])*Log[z]^7+(-1/15*Zeta[4]+1/30*Zeta[3]*cL[1]-1/60*Zeta[2]*cL[1,1]-1/240*cL[1,1,2]-1/240*cL[1,1,1,0]-1/240*cL[1,2,1]-1/240*cL[2,1,1])*Log[z]^5+(8/3*Zeta[5]*cL[1]-1/12*cL[1,1,1,1,2]-1/12*cL[1,1,2,1,1]-1/12*cL[1,1,1,1,1,0]-1/12*cL[1,1,1,2,1]-1/12*cL[1,2,1,1,1]-1/12*cL[2,1,1,1,1]-1/3*Zeta[2]*cL[1,1,1,1]-4/3*Zeta[4]*cL[1,1]+2/3*Zeta[3]*cL[1,1,1]-16/3*Zeta[6])*Log[z]^3+(-1/2*cL[2,1,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,2,1,1]-1/2*cL[1,1,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,0]-1/2*cL[1,1,1,1,1,2,1]-1/2*cL[1,1,1,2,1,1,1]-2*Zeta[2]*cL[1,1,1,1,1,1]-8*Zeta[4]*cL[1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1]+64*Zeta[7]*cL[1]-32*Zeta[6]*cL[1,1]+16*Zeta[5]*cL[1,1,1]-128*Zeta[8])*Log[z];
WDisc[5,3]=(1/12*cL[1,1,1,2,0]+8/3*Zeta[5]*cL[1]+1/12*cL[2,1,1,2]+1/12*cL[2,2,1,1]+1/12*cL[1,1,2,2]+1/12*cL[1,2,1,1,0]+1/12*cL[1,2,2,1]+(1/6*cL[2,1,1]+1/6*cL[1,1,2]+1/6*cL[1,1,1,0]+1/6*cL[1,2,1])*Zeta[2]+(-1/3*cL[1,1]+2/3*cL[1,0]+2/3*cL[2])*Zeta[4]+(1/3*cL[1,1,1]-2/3*cL[1,2])*Zeta[3]-4*Zeta[6]-4/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^3+(-1/60*Zeta[4]+1/60*Zeta[3]*cL[1]+(1/120*cL[2]+1/120*cL[1,0])*Zeta[2]+1/240*cL[1,2,0]+1/240*cL[2,2])*Log[z]^5+(1/2*cL[1,2,1,1,1,1,0]+1/2*cL[1,2,1,1,2,1]+1/2*cL[1,2,2,1,1,1]+1/2*cL[1,1,1,1,2,2]+1/2*cL[1,1,2,1,1,2]+1/2*cL[1,1,2,2,1,1]+(cL[1,1,1,1,1,0]+cL[1,1,1,1,2]+cL[1,1,1,2,1]+cL[1,1,2,1,1]+cL[1,2,1,1,1]+cL[2,1,1,1,1])*Zeta[2]+(4*cL[2,1,1]+4*cL[1,1,2]+4*cL[1,1,1,0]+4*cL[1,2,1]-2*cL[1,1,1,1])*Zeta[4]+(2*cL[1,1,1,1,1]-4*cL[1,1,1,2]-4*cL[1,2,1,1])*Zeta[3]+96*Zeta[7]*cL[1]+1/2*cL[2,2,1,1,1,1]+1/2*cL[2,1,1,1,1,2]+(16*cL[2]+16*cL[1,0]-24*cL[1,1])*Zeta[6]+(16*cL[1,1,1]-16*cL[1,2])*Zeta[5]+1/2*cL[2,1,1,2,1,1]+1/2*cL[1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,2,0]+1/2*cL[1,1,1,2,1,1,0]-160*Zeta[8]-32*cL[1]*Zeta[2]*Zeta[5]-32*cL[1]*Zeta[3]*Zeta[4]-8*cL[1,1,1]*Zeta[2]*Zeta[3])*Log[z];
WDisc[3,4]=(-1/12*cL[1,2,2,0]-1/12*cL[2,2,2]+1/3*Zeta[5]*cL[1]+(-1/6*cL[2,2]-1/6*cL[1,2,0])*Zeta[2]+(1/6*cL[2]+1/6*cL[1,0])*Zeta[4]-1/3*Zeta[3]*cL[1,2]-1/3*Zeta[6]-2/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^3+((-cL[1,1,2,2]-cL[1,2,2,1]-cL[1,2,1,1,0]-cL[1,1,1,2,0]-cL[2,1,1,2]-cL[2,2,1,1])*Zeta[2]+(cL[1,1,2]+cL[1,1,1,0]-4*cL[1,2,0]+cL[1,2,1]+cL[2,1,1]-4*cL[2,2])*Zeta[4]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+4*cL[1,2,2])*Zeta[3]+36*Zeta[7]*cL[1]-1/2*cL[1,1,2,2,2]-1/2*cL[1,2,2,1,1,0]-1/2*cL[1,2,2,2,1]-1/2*cL[1,2,1,1,2,0]-1/2*cL[1,1,1,2,2,0]-1/2*cL[2,1,1,2,2]-1/2*cL[2,2,1,1,2]-1/2*cL[2,2,2,1,1]+(12*cL[2]-2*cL[1,1]+12*cL[1,0])*Zeta[6]+(2*cL[1,1,1]-16*cL[1,2])*Zeta[5]-48*Zeta[8]-32*cL[1]*Zeta[2]*Zeta[5]-24*cL[1]*Zeta[3]*Zeta[4]+(-4*cL[1,1,1]+8*cL[1,2])*Zeta[2]*Zeta[3])*Log[z];
WDisc[1,5]=(-4*cL[1]*Zeta[3]*Zeta[4]-4*cL[1]*Zeta[2]*Zeta[5]+(cL[1,2,2,0]+cL[2,2,2])*Zeta[2]+(cL[2]+cL[1,0])*Zeta[6]-2*Zeta[5]*cL[1,2]+(-cL[2,2]-cL[1,2,0])*Zeta[4]+2*Zeta[3]*cL[1,2,2]+1/2*cL[1,2,2,2,0]+1/2*cL[2,2,2,2]+2*Zeta[7]*cL[1]+4*cL[1,2]*Zeta[2]*Zeta[3]-2*Zeta[8])*Log[z];
OmDisc[8,1]=-1/2*cL[1,1,1,1,1,1,1,1,1]-1/80640*cL[1]*Log[z]^8-1/1440*cL[1,1,1]*Log[z]^6-1/48*cL[1,1,1,1,1]*Log[z]^4-1/4*cL[1,1,1,1,1,1,1]*Log[z]^2;
OmDisc[6,2]=1/2*cL[1,2,1,1,1,1,1,1]+1/2*cL[1,1,1,1,1,1,1,2]+1/2*cL[1,1,1,1,1,2,1,1]+1/2*cL[1,1,1,2,1,1,1,1]+Zeta[2]*cL[1,1,1,1,1,1,1]+4*Zeta[4]*cL[1,1,1,1,1]+64*Zeta[8]*cL[1]+16*Zeta[6]*cL[1,1,1]+(1/720*Zeta[2]*cL[1]+1/1440*cL[1,2])*Log[z]^6+(1/6*Zeta[4]*cL[1]+1/24*Zeta[2]*cL[1,1,1]+1/48*cL[1,1,1,2]+1/48*cL[1,2,1,1])*Log[z]^4+(1/4*cL[1,1,1,1,1,2]+1/4*cL[1,1,1,2,1,1]+1/4*cL[1,2,1,1,1,1]+1/2*Zeta[2]*cL[1,1,1,1,1]+2*Zeta[4]*cL[1,1,1]+8*Zeta[6]*cL[1])*Log[z]^2;
OmDisc[4,3]=-1/2*cL[1,1,1,1,1,2,2]-1/2*cL[1,1,1,2,1,1,2]-1/2*cL[1,1,1,2,2,1,1]-1/2*cL[1,2,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,2]-1/2*cL[1,2,1,1,2,1,1]+80*Zeta[8]*cL[1]+(-16*cL[1,2]+12*cL[1,1,1])*Zeta[6]+(1/24*Zeta[4]*cL[1]-1/24*Zeta[2]*cL[1,2]-1/48*cL[1,2,2])*Log[z]^4+((-1/2*cL[1,1,1,2]-1/2*cL[1,2,1,1])*Zeta[2]+(-2*cL[1,2]+1/2*cL[1,1,1])*Zeta[4]-1/4*cL[1,1,1,2,2]-1/4*cL[1,2,1,1,2]-1/4*cL[1,2,2,1,1]+6*Zeta[6]*cL[1])*Log[z]^2+(-4*cL[1,1,1,2]-4*cL[1,2,1,1]+cL[1,1,1,1,1])*Zeta[4]+(-cL[1,1,1,1,1,2]-cL[1,1,1,2,1,1]-cL[1,2,1,1,1,1])*Zeta[2];
OmDisc[2,4]=1/2*cL[1,1,1,2,2,2]+1/2*cL[1,2,1,1,2,2]+1/2*cL[1,2,2,1,1,2]+1/2*cL[1,2,2,2,1,1]+(cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1])*Zeta[2]+(-cL[1,1,1,2]-cL[1,2,1,1]+4*cL[1,2,2])*Zeta[4]+24*Zeta[8]*cL[1]+(-12*cL[1,2]+cL[1,1,1])*Zeta[6]+(1/2*Zeta[2]*cL[1,2,2]-1/2*Zeta[4]*cL[1,2]+1/4*cL[1,2,2,2]+1/2*Zeta[6]*cL[1])*Log[z]^2;
OmDisc[0,5]=-1/2*cL[1,2,2,2,2]-Zeta[2]*cL[1,2,2,2]+Zeta[4]*cL[1,2,2]+Zeta[8]*cL[1]-Zeta[6]*cL[1,2];
OtDisc[8,1]=1/2*cL[1,2,1,1,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,2,1,1,1]+1/2*cL[1,1,1,2,1,1,1,1]-1/2*cL[2,1,1,1,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1,1]+64*Zeta[7]*cL[1,1]+16*Zeta[5]*cL[1,1,1,1]-1/80640*cL[0]*Log[z]^8+(1/180*Zeta[3]-1/1440*cL[1,1,0]+1/1440*cL[1,2]-1/1440*cL[2,1])*Log[z]^6+(1/6*Zeta[3]*cL[1,1]+2/3*Zeta[5]-1/48*cL[1,1,1,1,0]+1/48*cL[1,1,1,2]-1/48*cL[1,1,2,1]+1/48*cL[1,2,1,1]-1/48*cL[2,1,1,1])*Log[z]^4+(8*Zeta[5]*cL[1,1]+2*Zeta[3]*cL[1,1,1,1]-1/4*cL[2,1,1,1,1,1]-1/4*cL[1,1,1,1,1,1,0]+1/4*cL[1,1,1,1,1,2]-1/4*cL[1,1,1,1,2,1]+1/4*cL[1,1,1,2,1,1]-1/4*cL[1,1,2,1,1,1]+1/4*cL[1,2,1,1,1,1]+32*Zeta[7])*Log[z]^2+256*Zeta[9];
OtDisc[6,2]=-128*Zeta[6]*Zeta[3]-128*Zeta[4]*Zeta[5]-128*Zeta[2]*Zeta[7]+512*Zeta[9]+(cL[1,1,1,1,1,1,0]-cL[1,1,1,1,1,2]+cL[1,1,1,1,2,1]-cL[1,1,1,2,1,1]+cL[1,1,2,1,1,1]-cL[1,2,1,1,1,1]+cL[2,1,1,1,1,1])*Zeta[2]+(-4*cL[1,1,1,2]+4*cL[1,1,1,1,0]+4*cL[1,1,2,1]-4*cL[1,2,1,1]+4*cL[2,1,1,1])*Zeta[4]+(2*cL[1,1,1,1,1,1]-4*cL[1,1,1,1,2]-4*cL[1,1,2,1,1]-4*cL[2,1,1,1,1])*Zeta[3]+(96*cL[1,1]-64*cL[2])*Zeta[7]+(16*cL[2,1]-16*cL[1,2]+16*cL[1,1,0])*Zeta[6]+(16*cL[1,1,1,1]-16*cL[1,1,2]-16*cL[2,1,1])*Zeta[5]+(1/360*Zeta[3]+1/720*Zeta[2]*cL[0]+1/1440*cL[2,0])*Log[z]^6+(1/6*Zeta[4]*cL[0]+(1/12*cL[1,1]-1/6*cL[2])*Zeta[3]+(-1/24*cL[1,2]+1/24*cL[1,1,0]+1/24*cL[2,1])*Zeta[2]+2/3*Zeta[5]+1/48*cL[1,1,2,0]-1/48*cL[1,2,2]+1/48*cL[2,1,1,0]+1/48*cL[2,2,1]-1/3*Zeta[2]*Zeta[3])*Log[z]^4+((8*cL[1,1]-8*cL[2])*Zeta[5]+(-1/2*cL[1,1,1,2]-1/2*cL[1,2,1,1]+1/2*cL[1,1,2,1]+1/2*cL[1,1,1,1,0]+1/2*cL[2,1,1,1])*Zeta[2]+(-2*cL[1,2]+2*cL[1,1,0]+2*cL[2,1])*Zeta[4]+(-2*cL[2,1,1]+cL[1,1,1,1]-2*cL[1,1,2])*Zeta[3]-1/4*cL[1,1,1,2,2]-1/4*cL[1,2,1,1,2]-1/4*cL[1,2,2,1,1]+1/4*cL[2,1,1,1,1,0]+1/4*cL[2,1,1,2,1]+1/4*cL[2,2,1,1,1]+1/4*cL[1,1,2,1,1,0]+1/4*cL[1,1,2,2,1]+1/4*cL[1,1,1,1,2,0]+8*Zeta[6]*cL[0]+48*Zeta[7]-16*Zeta[2]*Zeta[5]-16*Zeta[3]*Zeta[4]-4*cL[1,1]*Zeta[2]*Zeta[3])*Log[z]^2+1/2*cL[2,1,1,2,1,1,1]+1/2*cL[2,2,1,1,1,1,1]+1/2*cL[2,1,1,1,1,1,1,0]+1/2*cL[2,1,1,1,1,2,1]-1/2*cL[1,1,1,1,1,2,2]-1/2*cL[1,1,1,2,1,1,2]-1/2*cL[1,1,1,2,2,1,1]+1/2*cL[1,1,2,1,1,1,1,0]+1/2*cL[1,1,2,1,1,2,1]+1/2*cL[1,1,2,2,1,1,1]-1/2*cL[1,2,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,2]-1/2*cL[1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,2,0]+1/2*cL[1,1,1,1,2,1,1,0]+64*Zeta[8]*cL[0]-32*cL[1,1]*Zeta[2]*Zeta[5]-32*cL[1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1]*Zeta[2]*Zeta[3];
OtDisc[4,3]=-160*Zeta[6]*Zeta[3]-160*Zeta[4]*Zeta[5]-192*Zeta[2]*Zeta[7]+320*Zeta[9]+(-cL[2,1,1,1,1,0]-cL[2,1,1,2,1]-cL[2,2,1,1,1]-cL[1,1,2,2,1]-cL[1,1,1,1,2,0]+cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1]-cL[1,1,2,1,1,0])*Zeta[2]+(-cL[1,1,1,2]+cL[1,1,1,1,0]+cL[1,1,2,1]-cL[1,2,1,1]-4*cL[1,1,2,0]+4*cL[1,2,2]-4*cL[2,1,1,0]-4*cL[2,2,1]+cL[2,1,1,1])*Zeta[4]+(4*cL[1,1,2,2]-2*cL[1,1,1,1,2]-2*cL[1,1,2,1,1]-2*cL[2,1,1,1,1]+4*cL[2,1,1,2]+4*cL[2,2,1,1])*Zeta[3]+(36*cL[1,1]-96*cL[2])*Zeta[7]+(-12*cL[1,2]+12*cL[1,1,0]-16*cL[2,0]+12*cL[2,1])*Zeta[6]+(2*cL[1,1,1,1]-16*cL[1,1,2]-16*cL[2,1,1]+16*cL[2,2])*Zeta[5]+(1/24*Zeta[4]*cL[0]-1/12*Zeta[3]*cL[2]-1/24*Zeta[2]*cL[2,0]+1/12*Zeta[5]-1/48*cL[2,2,0]-1/6*Zeta[2]*Zeta[3])*Log[z]^4+((cL[1,1]-8*cL[2])*Zeta[5]+(1/2*cL[1,2,2]-1/2*cL[2,1,1,0]-1/2*cL[2,2,1]-1/2*cL[1,1,2,0])*Zeta[2]+(-1/2*cL[1,2]+1/2*cL[1,1,0]+1/2*cL[2,1]-2*cL[2,0])*Zeta[4]+(-cL[2,1,1]+2*cL[2,2]-cL[1,1,2])*Zeta[3]-1/4*cL[2,2,1,1,0]-1/4*cL[2,2,2,1]-1/4*cL[2,1,1,2,0]-1/4*cL[1,1,2,2,0]+1/4*cL[1,2,2,2]+6*Zeta[6]*cL[0]+18*Zeta[7]-16*Zeta[2]*Zeta[5]-12*Zeta[3]*Zeta[4]+(-2*cL[1,1]+4*cL[2])*Zeta[2]*Zeta[3])*Log[z]^2-1/2*cL[2,2,2,1,1,1]-1/2*cL[2,1,1,2,2,1]-1/2*cL[2,1,1,1,1,2,0]-1/2*cL[2,1,1,2,1,1,0]-1/2*cL[2,2,1,1,1,1,0]-1/2*cL[2,2,1,1,2,1]-1/2*cL[1,1,2,2,2,1]-1/2*cL[1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,2,2,0]+1/2*cL[1,2,1,1,2,2]+1/2*cL[1,2,2,1,1,2]+1/2*cL[1,2,2,2,1,1]+1/2*cL[1,1,1,2,2,2]-1/2*cL[1,1,2,2,1,1,0]+80*Zeta[8]*cL[0]+(-32*cL[1,1]+32*cL[2])*Zeta[2]*Zeta[5]+(-24*cL[1,1]+32*cL[2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1]+8*cL[1,1,2]+8*cL[2,1,1])*Zeta[2]*Zeta[3];
OtDisc[2,4]=-56*Zeta[6]*Zeta[3]-48*Zeta[4]*Zeta[5]-1/2*cL[1,2,2,2,2]-72*Zeta[2]*Zeta[7]+64*Zeta[9]+1/2*cL[2,1,1,2,2,0]+1/2*cL[2,2,2,1,1,0]+1/2*cL[2,2,2,2,1]+1/2*cL[2,2,1,1,2,0]+1/2*cL[1,1,2,2,2,0]+(-cL[1,2,2,2]+cL[2,2,1,1,0]+cL[2,2,2,1]+cL[2,1,1,2,0]+cL[1,1,2,2,0])*Zeta[2]+(cL[1,2,2]-cL[1,1,2,0]-cL[2,1,1,0]+4*cL[2,2,0]-cL[2,2,1])*Zeta[4]+(2*cL[1,1,2,2]+2*cL[2,1,1,2]+2*cL[2,2,1,1]-4*cL[2,2,2])*Zeta[3]+(2*cL[1,1]-36*cL[2])*Zeta[7]+(-cL[1,2]+cL[1,1,0]-12*cL[2,0]+cL[2,1])*Zeta[6]+(-2*cL[1,1,2]-2*cL[2,1,1]+16*cL[2,2])*Zeta[5]+(-Zeta[5]*cL[2]+1/2*Zeta[2]*cL[2,2,0]-1/2*Zeta[4]*cL[2,0]+Zeta[3]*cL[2,2]+1/4*cL[2,2,2,0]+1/2*Zeta[6]*cL[0]+Zeta[7]-2*Zeta[2]*Zeta[5]-2*Zeta[3]*Zeta[4]+2*cL[2]*Zeta[2]*Zeta[3])*Log[z]^2+24*Zeta[8]*cL[0]+(-4*cL[1,1]+32*cL[2])*Zeta[2]*Zeta[5]+(-4*cL[1,1]+24*cL[2])*Zeta[3]*Zeta[4]+(4*cL[1,1,2]+4*cL[2,1,1]-8*cL[2,2])*Zeta[2]*Zeta[3];
OtDisc[0,5]=-1/2*cL[2,2,2,2,0]-4*Zeta[4]*Zeta[5]-Zeta[2]*cL[2,2,2,0]+Zeta[4]*cL[2,2,0]+Zeta[8]*cL[0]-2*Zeta[3]*cL[2,2,2]-2*Zeta[7]*cL[2]-Zeta[6]*cL[2,0]+2*Zeta[5]*cL[2,2]+2*Zeta[9]-4*Zeta[6]*Zeta[3]-4*Zeta[2]*Zeta[7]+4*cL[2]*Zeta[2]*Zeta[5]+4*cL[2]*Zeta[3]*Zeta[4]-4*cL[2,2]*Zeta[2]*Zeta[3];
ODisc[7,1]=(1/10080*cL[2]-1/10080*cL[1,0])*Log[z]^7+(1/30*Zeta[3]*cL[1]+1/240*cL[1,1,2]-1/240*cL[1,1,1,0]-1/240*cL[1,2,1]+1/240*cL[2,1,1])*Log[z]^5+(8/3*Zeta[5]*cL[1]+1/12*cL[1,1,1,1,2]+1/12*cL[1,1,2,1,1]-1/12*cL[1,1,1,1,1,0]-1/12*cL[1,1,1,2,1]-1/12*cL[1,2,1,1,1]+1/12*cL[2,1,1,1,1]+2/3*Zeta[3]*cL[1,1,1])*Log[z]^3+(1/2*cL[2,1,1,1,1,1,1]+1/2*cL[1,1,1,1,1,1,2]+1/2*cL[1,1,1,1,2,1,1]+1/2*cL[1,1,2,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1]+64*Zeta[7]*cL[1]-1/2*cL[1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,0]-1/2*cL[1,1,1,1,1,2,1]-1/2*cL[1,1,1,2,1,1,1]+16*Zeta[5]*cL[1,1,1])*Log[z];
ODisc[5,2]=(1/60*Zeta[3]*cL[1]+(-1/120*cL[2]+1/120*cL[1,0])*Zeta[2]+1/240*cL[1,2,0]-1/240*cL[2,2])*Log[z]^5+(-1/12*cL[2,1,1,2]-1/12*cL[2,2,1,1]-1/12*cL[1,1,2,2]+1/12*cL[1,2,1,1,0]+1/12*cL[1,2,2,1]+1/12*cL[1,1,1,2,0]+8/3*Zeta[5]*cL[1]+(-1/6*cL[2,1,1]-1/6*cL[1,1,2]+1/6*cL[1,1,1,0]+1/6*cL[1,2,1])*Zeta[2]+(-2/3*cL[2]+2/3*cL[1,0])*Zeta[4]+(1/3*cL[1,1,1]-2/3*cL[1,2])*Zeta[3]-4/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^3+((cL[1,1,1,1,1,0]-cL[1,1,1,1,2]+cL[1,1,1,2,1]-cL[1,1,2,1,1]+cL[1,2,1,1,1]-cL[2,1,1,1,1])*Zeta[2]+(-4*cL[1,1,2]+4*cL[1,1,1,0]+4*cL[1,2,1]-4*cL[2,1,1])*Zeta[4]+(2*cL[1,1,1,1,1]-4*cL[1,1,1,2]-4*cL[1,2,1,1])*Zeta[3]+96*Zeta[7]*cL[1]+1/2*cL[1,2,2,1,1,1]-1/2*cL[1,1,1,1,2,2]-1/2*cL[1,1,2,1,1,2]-1/2*cL[1,1,2,2,1,1]-1/2*cL[2,2,1,1,1,1]-1/2*cL[2,1,1,1,1,2]-1/2*cL[2,1,1,2,1,1]+1/2*cL[1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,2,0]+1/2*cL[1,1,1,2,1,1,0]+1/2*cL[1,2,1,1,1,1,0]+1/2*cL[1,2,1,1,2,1]+(-16*cL[2]+16*cL[1,0])*Zeta[6]+(16*cL[1,1,1]-16*cL[1,2])*Zeta[5]-32*cL[1]*Zeta[2]*Zeta[5]-32*cL[1]*Zeta[3]*Zeta[4]-8*cL[1,1,1]*Zeta[2]*Zeta[3])*Log[z];
ODisc[3,3]=(-1/12*cL[1,2,2,0]+1/12*cL[2,2,2]+1/3*Zeta[5]*cL[1]+(-1/6*cL[1,2,0]+1/6*cL[2,2])*Zeta[2]+(-1/6*cL[2]+1/6*cL[1,0])*Zeta[4]-1/3*Zeta[3]*cL[1,2]-2/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^3+((-cL[1,2,2,1]-cL[1,2,1,1,0]+cL[1,1,2,2]-cL[1,1,1,2,0]+cL[2,1,1,2]+cL[2,2,1,1])*Zeta[2]+(-cL[1,1,2]+cL[1,1,1,0]-4*cL[1,2,0]+cL[1,2,1]-cL[2,1,1]+4*cL[2,2])*Zeta[4]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+4*cL[1,2,2])*Zeta[3]+36*Zeta[7]*cL[1]-1/2*cL[1,1,1,2,2,0]+1/2*cL[2,1,1,2,2]+1/2*cL[2,2,1,1,2]+1/2*cL[2,2,2,1,1]+1/2*cL[1,1,2,2,2]-1/2*cL[1,2,2,1,1,0]-1/2*cL[1,2,2,2,1]-1/2*cL[1,2,1,1,2,0]+(-12*cL[2]+12*cL[1,0])*Zeta[6]+(2*cL[1,1,1]-16*cL[1,2])*Zeta[5]-32*cL[1]*Zeta[2]*Zeta[5]-24*cL[1]*Zeta[3]*Zeta[4]+(-4*cL[1,1,1]+8*cL[1,2])*Zeta[2]*Zeta[3])*Log[z];
ODisc[1,4]=(-4*cL[1]*Zeta[3]*Zeta[4]-4*cL[1]*Zeta[2]*Zeta[5]+(cL[1,2,2,0]-cL[2,2,2])*Zeta[2]+(cL[1,0]-cL[2])*Zeta[6]-2*Zeta[5]*cL[1,2]+(cL[2,2]-cL[1,2,0])*Zeta[4]+2*Zeta[3]*cL[1,2,2]+1/2*cL[1,2,2,2,0]-1/2*cL[2,2,2,2]+2*Zeta[7]*cL[1]+4*cL[1,2]*Zeta[2]*Zeta[3])*Log[z];

(* weight 11 *)

WDisc[10,1]=1/40320*cL[1,1]*Log[z]^8+1/720*cL[1,1,1,1]*Log[z]^6+1/24*cL[1,1,1,1,1,1]*Log[z]^4+1/2*cL[1,1,1,1,1,1,1,1]*Log[z]^2+cL[1,1,1,1,1,1,1,1,1,1]+1/3628800*Log[z]^10;
WDisc[8,2]=-1/2*cL[2,1,1,1,1,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,1,2,1,1,1]-1/2*cL[1,1,1,1,2,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,2,1]-1/2*cL[1,1,1,1,1,1,1,1,1,0]+4*Zeta[3]*cL[1,1,1,1,1,1,1]+64*Zeta[7]*cL[1,1,1]+(-1/80640*cL[2]-1/80640*cL[1,0]-1/20160*Zeta[2])*Log[z]^8+(-1/90*Zeta[4]+1/180*Zeta[3]*cL[1]-1/360*Zeta[2]*cL[1,1]-1/1440*cL[1,1,2]-1/1440*cL[1,1,1,0]-1/1440*cL[1,2,1]-1/1440*cL[2,1,1])*Log[z]^6+(2/3*Zeta[5]*cL[1]-1/48*cL[1,1,1,1,2]-1/48*cL[1,1,2,1,1]-1/48*cL[1,1,1,1,1,0]-1/48*cL[1,1,1,2,1]-1/48*cL[1,2,1,1,1]-1/48*cL[2,1,1,1,1]-1/12*Zeta[2]*cL[1,1,1,1]-1/3*Zeta[4]*cL[1,1]+1/6*Zeta[3]*cL[1,1,1]-4/3*Zeta[6])*Log[z]^4+(-1/4*cL[2,1,1,1,1,1,1]-1/4*cL[1,1,1,1,1,1,2]-1/4*cL[1,1,1,1,2,1,1]-1/4*cL[1,1,2,1,1,1,1]-1/4*cL[1,2,1,1,1,1,1]-1/4*cL[1,1,1,1,1,1,1,0]-1/4*cL[1,1,1,1,1,2,1]-1/4*cL[1,1,1,2,1,1,1]-Zeta[2]*cL[1,1,1,1,1,1]-4*Zeta[4]*cL[1,1,1,1]+2*Zeta[3]*cL[1,1,1,1,1]+32*Zeta[7]*cL[1]-16*Zeta[6]*cL[1,1]+8*Zeta[5]*cL[1,1,1]-64*Zeta[8])*Log[z]^2+16*Zeta[5]*cL[1,1,1,1,1]-32*Zeta[6]*cL[1,1,1,1]-128*Zeta[8]*cL[1,1]-2*Zeta[2]*cL[1,1,1,1,1,1,1,1]-8*Zeta[4]*cL[1,1,1,1,1,1]-512*Zeta[10]+256*Zeta[9]*cL[1];
WDisc[6,3]=-896*Zeta[10]+1/2*cL[2,2,1,1,1,1,1,1]+1/2*cL[2,1,1,1,1,1,1,2]+1/2*cL[2,1,1,1,1,2,1,1]+1/2*cL[2,1,1,2,1,1,1,1]+512*Zeta[9]*cL[1]+1/2*cL[1,1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,1,1,0]+1/2*cL[1,1,1,1,1,1,2,2]+1/2*cL[1,1,1,1,2,1,1,2]+1/2*cL[1,1,1,1,2,2,1,1]+1/2*cL[1,1,2,2,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,2]+1/2*cL[1,2,1,1,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,2,1]+1/2*cL[1,1,1,2,2,1,1,1]+1/2*cL[1,1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,1,2,0]+1/2*cL[1,2,1,1,1,1,2,1]+1/2*cL[1,2,1,1,2,1,1,1]+1/2*cL[1,2,2,1,1,1,1,1]+(16*cL[2,1,1]+16*cL[1,2,1]+16*cL[1,1,2]+16*cL[1,1,1,0]-24*cL[1,1,1,1])*Zeta[6]+(64*cL[2]+64*cL[1,0]-160*cL[1,1])*Zeta[8]+(cL[1,1,1,1,2,1,1]+cL[1,1,2,1,1,1,1]+cL[1,1,1,1,1,1,2]+cL[1,2,1,1,1,1,1]+cL[1,1,1,1,1,1,1,0]+cL[1,1,1,1,1,2,1]+cL[1,1,1,2,1,1,1]+cL[2,1,1,1,1,1,1])*Zeta[2]+(4*cL[2,1,1,1,1]+4*cL[1,1,1,1,2]+4*cL[1,1,1,1,1,0]+4*cL[1,1,1,2,1]+4*cL[1,1,2,1,1]+4*cL[1,2,1,1,1]-2*cL[1,1,1,1,1,1])*Zeta[4]+(1/360*Zeta[3]*cL[1]-1/360*Zeta[4]+(1/720*cL[2]+1/720*cL[1,0])*Zeta[2]+1/1440*cL[1,2,0]+1/1440*cL[2,2])*Log[z]^6+(1/48*cL[1,1,1,2,0]+1/48*cL[2,1,1,2]+1/48*cL[2,2,1,1]+1/48*cL[1,1,2,2]+1/48*cL[1,2,1,1,0]+1/48*cL[1,2,2,1]+(1/24*cL[2,1,1]+1/24*cL[1,1,2]+1/24*cL[1,1,1,0]+1/24*cL[1,2,1])*Zeta[2]+(-1/12*cL[1,1]+1/6*cL[1,0]+1/6*cL[2])*Zeta[4]+2/3*Zeta[5]*cL[1]+(1/12*cL[1,1,1]-1/6*cL[1,2])*Zeta[3]-Zeta[6]-1/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^4+(1/4*cL[1,2,1,1,1,1,0]+1/4*cL[1,2,1,1,2,1]+1/4*cL[1,2,2,1,1,1]+1/4*cL[1,1,1,1,2,2]+1/4*cL[1,1,2,1,1,2]+1/4*cL[1,1,2,2,1,1]+1/4*cL[2,2,1,1,1,1]+1/4*cL[2,1,1,1,1,2]+1/4*cL[2,1,1,2,1,1]+1/4*cL[1,1,1,2,2,1]+1/4*cL[1,1,1,1,1,2,0]+1/4*cL[1,1,1,2,1,1,0]+(8*cL[1,1,1]-8*cL[1,2])*Zeta[5]+(-12*cL[1,1]+8*cL[2]+8*cL[1,0])*Zeta[6]+(cL[1,1,1,1,1]-2*cL[1,1,1,2]-2*cL[1,2,1,1])*Zeta[3]+48*Zeta[7]*cL[1]+(1/2*cL[2,1,1,1,1]+1/2*cL[1,1,1,1,1,0]+1/2*cL[1,1,1,1,2]+1/2*cL[1,1,1,2,1]+1/2*cL[1,1,2,1,1]+1/2*cL[1,2,1,1,1])*Zeta[2]+(-cL[1,1,1,1]+2*cL[2,1,1]+2*cL[1,1,2]+2*cL[1,1,1,0]+2*cL[1,2,1])*Zeta[4]-80*Zeta[8]-16*cL[1]*Zeta[2]*Zeta[5]-4*cL[1,1,1]*Zeta[2]*Zeta[3]-16*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2-32*cL[1,1,1]*Zeta[2]*Zeta[5]-32*cL[1,1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1,1]*Zeta[2]*Zeta[3]+(16*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1])*Zeta[5]+(2*cL[1,1,1,1,1,1,1]-4*cL[1,1,1,1,1,2]-4*cL[1,1,1,2,1,1]-4*cL[1,2,1,1,1,1])*Zeta[3]+(96*cL[1,1,1]-64*cL[1,2])*Zeta[7]-128*cL[1]*Zeta[6]*Zeta[3]-128*cL[1]*Zeta[4]*Zeta[5]-128*cL[1]*Zeta[2]*Zeta[7];
WDisc[4,4]=-1/2*cL[2,1,1,1,1,2,2]-1/2*cL[2,1,1,2,1,1,2]-1/2*cL[2,1,1,2,2,1,1]-1/2*cL[2,2,2,1,1,1,1]-1/2*cL[2,2,1,1,1,1,2]-1/2*cL[2,2,1,1,2,1,1]-480*Zeta[10]+320*Zeta[9]*cL[1]-1/2*cL[1,2,1,1,2,2,1]-1/2*cL[1,2,1,1,1,1,2,0]-1/2*cL[1,2,1,1,2,1,1,0]-1/2*cL[1,2,2,1,1,1,1,0]-1/2*cL[1,2,2,1,1,2,1]-1/2*cL[1,2,2,2,1,1,1]-1/2*cL[1,1,1,2,2,2,1]-1/2*cL[1,1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,1,2,2,0]-1/2*cL[1,1,1,2,2,1,1,0]-1/2*cL[1,1,1,1,2,2,2]-1/2*cL[1,1,2,1,1,2,2]-1/2*cL[1,1,2,2,1,1,2]-1/2*cL[1,1,2,2,2,1,1]+(80*cL[2]+80*cL[1,0]-48*cL[1,1])*Zeta[8]+(-cL[1,1,1,1,2,2]-cL[1,1,2,1,1,2]-cL[1,1,2,2,1,1]-cL[1,2,1,1,1,1,0]-cL[1,2,1,1,2,1]-cL[1,2,2,1,1,1]-cL[1,1,1,2,2,1]-cL[1,1,1,1,1,2,0]-cL[1,1,1,2,1,1,0]-cL[2,1,1,1,1,2]-cL[2,1,1,2,1,1]-cL[2,2,1,1,1,1])*Zeta[2]+(-4*cL[1,1,2,2]+cL[1,1,1,1,2]+cL[1,1,2,1,1]+cL[1,1,1,1,1,0]+cL[1,1,1,2,1]-4*cL[1,1,1,2,0]-4*cL[1,2,1,1,0]-4*cL[1,2,2,1]+cL[1,2,1,1,1]-4*cL[2,1,1,2]-4*cL[2,2,1,1]+cL[2,1,1,1,1])*Zeta[4]+(-1/48*cL[1,2,2,0]-1/48*cL[2,2,2]+(-1/24*cL[2,2]-1/24*cL[1,2,0])*Zeta[2]+(1/24*cL[2]+1/24*cL[1,0])*Zeta[4]+1/12*Zeta[5]*cL[1]-1/12*Zeta[3]*cL[1,2]-1/12*Zeta[6]-1/6*cL[1]*Zeta[2]*Zeta[3])*Log[z]^4+(-1/4*cL[1,1,2,2,2]-1/4*cL[1,2,2,1,1,0]-1/4*cL[1,2,2,2,1]-1/4*cL[1,2,1,1,2,0]-1/4*cL[1,1,1,2,2,0]-1/4*cL[2,1,1,2,2]-1/4*cL[2,2,1,1,2]-1/4*cL[2,2,2,1,1]+(cL[1,1,1]-8*cL[1,2])*Zeta[5]+(-cL[1,1]+6*cL[2]+6*cL[1,0])*Zeta[6]+(-cL[1,1,1,2]-cL[1,2,1,1]+2*cL[1,2,2])*Zeta[3]+18*Zeta[7]*cL[1]+(-1/2*cL[2,1,1,2]-1/2*cL[2,2,1,1]-1/2*cL[1,1,2,2]-1/2*cL[1,2,1,1,0]-1/2*cL[1,2,2,1]-1/2*cL[1,1,1,2,0])*Zeta[2]+(1/2*cL[2,1,1]+1/2*cL[1,1,2]+1/2*cL[1,1,1,0]+1/2*cL[1,2,1]-2*cL[2,2]-2*cL[1,2,0])*Zeta[4]-24*Zeta[8]-16*cL[1]*Zeta[2]*Zeta[5]+(-2*cL[1,1,1]+4*cL[1,2])*Zeta[2]*Zeta[3]-12*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2+(-16*cL[2,2]+12*cL[2,1,1]+12*cL[1,1,2]-2*cL[1,1,1,1]+12*cL[1,1,1,0]-16*cL[1,2,0]+12*cL[1,2,1])*Zeta[6]+(-24*cL[1,1,1]+32*cL[1,2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1,1]+8*cL[1,1,1,2]+8*cL[1,2,1,1])*Zeta[2]*Zeta[3]+(-32*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(4*cL[1,1,1,2,2]-2*cL[1,1,1,1,1,2]-2*cL[1,1,1,2,1,1]-2*cL[1,2,1,1,1,1]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1])*Zeta[3]+(36*cL[1,1,1]-96*cL[1,2])*Zeta[7]+(2*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-160*cL[1]*Zeta[6]*Zeta[3]-160*cL[1]*Zeta[4]*Zeta[5]-192*cL[1]*Zeta[2]*Zeta[7];
WDisc[2,5]=-80*Zeta[10]+1/2*cL[2,1,1,2,2,2]+1/2*cL[2,2,1,1,2,2]+1/2*cL[2,2,2,1,1,2]+1/2*cL[2,2,2,2,1,1]+64*Zeta[9]*cL[1]+1/2*cL[1,2,2,1,1,2,0]+1/2*cL[1,1,1,2,2,2,0]+1/2*cL[1,1,2,2,2,2]+1/2*cL[1,2,1,1,2,2,0]+1/2*cL[1,2,2,2,1,1,0]+1/2*cL[1,2,2,2,2,1]+(-12*cL[2,2]+cL[2,1,1]+cL[1,1,2]+cL[1,1,1,0]-12*cL[1,2,0]+cL[1,2,1])*Zeta[6]+(24*cL[2]-2*cL[1,1]+24*cL[1,0])*Zeta[8]+(cL[1,1,2,2,2]+cL[1,2,2,1,1,0]+cL[1,2,2,2,1]+cL[1,2,1,1,2,0]+cL[1,1,1,2,2,0]+cL[2,1,1,2,2]+cL[2,2,1,1,2]+cL[2,2,2,1,1])*Zeta[2]+(-cL[1,1,2,2]-cL[1,1,1,2,0]-cL[1,2,1,1,0]+4*cL[1,2,2,0]-cL[1,2,2,1]-cL[2,1,1,2]-cL[2,2,1,1]+4*cL[2,2,2])*Zeta[4]+(1/4*cL[1,2,2,2,0]+1/4*cL[2,2,2,2]-Zeta[5]*cL[1,2]+(1/2*cL[2]+1/2*cL[1,0])*Zeta[6]+Zeta[3]*cL[1,2,2]+Zeta[7]*cL[1]+(1/2*cL[2,2,2]+1/2*cL[1,2,2,0])*Zeta[2]+(-1/2*cL[2,2]-1/2*cL[1,2,0])*Zeta[4]-Zeta[8]-2*cL[1]*Zeta[2]*Zeta[5]+2*cL[1,2]*Zeta[2]*Zeta[3]-2*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2+(4*cL[1,1,1,2]+4*cL[1,2,1,1]-8*cL[1,2,2])*Zeta[2]*Zeta[3]+(-4*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(-4*cL[1,1,1]+24*cL[1,2])*Zeta[3]*Zeta[4]+(2*cL[1,1,1,2,2]+2*cL[1,2,1,1,2]+2*cL[1,2,2,1,1]-4*cL[1,2,2,2])*Zeta[3]+(2*cL[1,1,1]-36*cL[1,2])*Zeta[7]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-56*cL[1]*Zeta[6]*Zeta[3]-48*cL[1]*Zeta[4]*Zeta[5]-72*cL[1]*Zeta[2]*Zeta[7];
WDisc[0,6]=-4*cL[1]*Zeta[6]*Zeta[3]-4*cL[1]*Zeta[4]*Zeta[5]-4*cL[1]*Zeta[2]*Zeta[7]-1/2*cL[2,2,2,2,2]-1/2*cL[1,2,2,2,2,0]-2*Zeta[3]*cL[1,2,2,2]-2*Zeta[7]*cL[1,2]+2*Zeta[5]*cL[1,2,2]+(-cL[2,2]-cL[1,2,0])*Zeta[6]+(cL[2]+cL[1,0])*Zeta[8]+(-cL[1,2,2,2,0]-cL[2,2,2,2])*Zeta[2]+(cL[1,2,2,0]+cL[2,2,2])*Zeta[4]-2*Zeta[10]+4*cL[1,2]*Zeta[2]*Zeta[5]-4*cL[1,2,2]*Zeta[2]*Zeta[3]+2*Zeta[9]*cL[1]+4*cL[1,2]*Zeta[3]*Zeta[4];
OmDisc[9,1]=-1/725760*cL[1]*Log[z]^9-1/10080*cL[1,1,1]*Log[z]^7-1/240*cL[1,1,1,1,1]*Log[z]^5-1/12*cL[1,1,1,1,1,1,1]*Log[z]^3-1/2*cL[1,1,1,1,1,1,1,1,1]*Log[z];
OmDisc[7,2]=(1/5040*Zeta[2]*cL[1]+1/10080*cL[1,2])*Log[z]^7+(1/30*Zeta[4]*cL[1]+1/120*Zeta[2]*cL[1,1,1]+1/240*cL[1,1,1,2]+1/240*cL[1,2,1,1])*Log[z]^5+(1/12*cL[1,1,1,1,1,2]+1/12*cL[1,1,1,2,1,1]+1/12*cL[1,2,1,1,1,1]+1/6*Zeta[2]*cL[1,1,1,1,1]+2/3*Zeta[4]*cL[1,1,1]+8/3*Zeta[6]*cL[1])*Log[z]^3+(1/2*cL[1,2,1,1,1,1,1,1]+1/2*cL[1,1,1,1,1,1,1,2]+1/2*cL[1,1,1,1,1,2,1,1]+1/2*cL[1,1,1,2,1,1,1,1]+Zeta[2]*cL[1,1,1,1,1,1,1]+4*Zeta[4]*cL[1,1,1,1,1]+64*Zeta[8]*cL[1]+16*Zeta[6]*cL[1,1,1])*Log[z];
OmDisc[5,3]=(1/120*Zeta[4]*cL[1]-1/120*Zeta[2]*cL[1,2]-1/240*cL[1,2,2])*Log[z]^5+(-1/12*cL[1,2,2,1,1]+(-1/6*cL[1,1,1,2]-1/6*cL[1,2,1,1])*Zeta[2]+(-2/3*cL[1,2]+1/6*cL[1,1,1])*Zeta[4]+2*Zeta[6]*cL[1]-1/12*cL[1,1,1,2,2]-1/12*cL[1,2,1,1,2])*Log[z]^3+(-1/2*cL[1,1,1,1,1,2,2]-1/2*cL[1,1,1,2,1,1,2]-1/2*cL[1,1,1,2,2,1,1]-1/2*cL[1,2,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,2]-1/2*cL[1,2,1,1,2,1,1]+80*Zeta[8]*cL[1]+(-16*cL[1,2]+12*cL[1,1,1])*Zeta[6]+(-4*cL[1,1,1,2]-4*cL[1,2,1,1]+cL[1,1,1,1,1])*Zeta[4]+(-cL[1,1,1,1,1,2]-cL[1,1,1,2,1,1]-cL[1,2,1,1,1,1])*Zeta[2])*Log[z];
OmDisc[3,4]=(1/6*Zeta[2]*cL[1,2,2]-1/6*Zeta[4]*cL[1,2]+1/12*cL[1,2,2,2]+1/6*Zeta[6]*cL[1])*Log[z]^3+(1/2*cL[1,1,1,2,2,2]+1/2*cL[1,2,1,1,2,2]+1/2*cL[1,2,2,1,1,2]+1/2*cL[1,2,2,2,1,1]+(cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1])*Zeta[2]+(-cL[1,1,1,2]-cL[1,2,1,1]+4*cL[1,2,2])*Zeta[4]+24*Zeta[8]*cL[1]+(-12*cL[1,2]+cL[1,1,1])*Zeta[6])*Log[z];
OmDisc[1,5]=(-1/2*cL[1,2,2,2,2]-Zeta[2]*cL[1,2,2,2]+Zeta[4]*cL[1,2,2]+Zeta[8]*cL[1]-Zeta[6]*cL[1,2])*Log[z];
OtDisc[9,1]=-1/725760*cL[0]*Log[z]^9+(1/1260*Zeta[3]-1/10080*cL[1,1,0]+1/10080*cL[1,2]-1/10080*cL[2,1])*Log[z]^7+(1/30*Zeta[3]*cL[1,1]+2/15*Zeta[5]-1/240*cL[1,1,1,1,0]+1/240*cL[1,1,1,2]-1/240*cL[1,1,2,1]+1/240*cL[1,2,1,1]-1/240*cL[2,1,1,1])*Log[z]^5+(8/3*Zeta[5]*cL[1,1]+2/3*Zeta[3]*cL[1,1,1,1]-1/12*cL[2,1,1,1,1,1]-1/12*cL[1,1,1,1,1,1,0]+1/12*cL[1,1,1,1,1,2]-1/12*cL[1,1,1,1,2,1]+1/12*cL[1,1,1,2,1,1]-1/12*cL[1,1,2,1,1,1]+1/12*cL[1,2,1,1,1,1]+32/3*Zeta[7])*Log[z]^3+(1/2*cL[1,2,1,1,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,2,1,1,1]+1/2*cL[1,1,1,2,1,1,1,1]-1/2*cL[2,1,1,1,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1,1]+64*Zeta[7]*cL[1,1]+16*Zeta[5]*cL[1,1,1,1]+256*Zeta[9])*Log[z];
OtDisc[7,2]=(-128*Zeta[6]*Zeta[3]-128*Zeta[4]*Zeta[5]-128*Zeta[2]*Zeta[7]+512*Zeta[9]+(cL[1,1,1,1,1,1,0]-cL[1,1,1,1,1,2]+cL[1,1,1,1,2,1]-cL[1,1,1,2,1,1]+cL[1,1,2,1,1,1]-cL[1,2,1,1,1,1]+cL[2,1,1,1,1,1])*Zeta[2]+(-4*cL[1,1,1,2]+4*cL[1,1,1,1,0]+4*cL[1,1,2,1]-4*cL[1,2,1,1]+4*cL[2,1,1,1])*Zeta[4]+(2*cL[1,1,1,1,1,1]-4*cL[1,1,1,1,2]-4*cL[1,1,2,1,1]-4*cL[2,1,1,1,1])*Zeta[3]+(96*cL[1,1]-64*cL[2])*Zeta[7]+(16*cL[2,1]-16*cL[1,2]+16*cL[1,1,0])*Zeta[6]+(16*cL[1,1,1,1]-16*cL[1,1,2]-16*cL[2,1,1])*Zeta[5]+1/2*cL[2,1,1,2,1,1,1]+1/2*cL[2,2,1,1,1,1,1]+1/2*cL[2,1,1,1,1,1,1,0]+1/2*cL[2,1,1,1,1,2,1]-1/2*cL[1,1,1,1,1,2,2]-1/2*cL[1,1,1,2,1,1,2]-1/2*cL[1,1,1,2,2,1,1]+1/2*cL[1,1,2,1,1,1,1,0]+1/2*cL[1,1,2,1,1,2,1]+1/2*cL[1,1,2,2,1,1,1]-1/2*cL[1,2,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,2]-1/2*cL[1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,2,0]+1/2*cL[1,1,1,1,2,1,1,0]+64*Zeta[8]*cL[0]-32*cL[1,1]*Zeta[2]*Zeta[5]-32*cL[1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1]*Zeta[2]*Zeta[3])*Log[z]+(-1/15*Zeta[2]*Zeta[3]+(-1/30*cL[2]+1/60*cL[1,1])*Zeta[3]+1/30*Zeta[4]*cL[0]+2/15*Zeta[5]+(1/120*cL[1,1,0]+1/120*cL[2,1]-1/120*cL[1,2])*Zeta[2]+1/240*cL[2,2,1]+1/240*cL[1,1,2,0]-1/240*cL[1,2,2]+1/240*cL[2,1,1,0])*Log[z]^5+(1/2520*Zeta[3]+1/5040*Zeta[2]*cL[0]+1/10080*cL[2,0])*Log[z]^7+((-2/3*cL[1,1,2]-2/3*cL[2,1,1]+1/3*cL[1,1,1,1])*Zeta[3]+1/12*cL[2,1,1,1,1,0]+1/12*cL[2,1,1,2,1]+1/12*cL[2,2,1,1,1]-1/12*cL[1,1,1,2,2]+1/12*cL[1,1,2,1,1,0]+1/12*cL[1,1,2,2,1]+1/12*cL[1,1,1,1,2,0]-1/12*cL[1,2,1,1,2]-1/12*cL[1,2,2,1,1]+(-1/6*cL[1,1,1,2]-1/6*cL[1,2,1,1]+1/6*cL[1,1,2,1]+1/6*cL[1,1,1,1,0]+1/6*cL[2,1,1,1])*Zeta[2]+(2/3*cL[1,1,0]+2/3*cL[2,1]-2/3*cL[1,2])*Zeta[4]+(8/3*cL[1,1]-8/3*cL[2])*Zeta[5]+8/3*Zeta[6]*cL[0]+16*Zeta[7]-4/3*cL[1,1]*Zeta[2]*Zeta[3]-16/3*Zeta[2]*Zeta[5]-16/3*Zeta[3]*Zeta[4])*Log[z]^3;
OtDisc[5,3]=(-160*Zeta[6]*Zeta[3]-160*Zeta[4]*Zeta[5]-192*Zeta[2]*Zeta[7]+320*Zeta[9]+(-cL[2,1,1,1,1,0]-cL[2,1,1,2,1]-cL[2,2,1,1,1]-cL[1,1,2,2,1]-cL[1,1,1,1,2,0]+cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1]-cL[1,1,2,1,1,0])*Zeta[2]+(-cL[1,1,1,2]+cL[1,1,1,1,0]+cL[1,1,2,1]-cL[1,2,1,1]-4*cL[1,1,2,0]+4*cL[1,2,2]-4*cL[2,1,1,0]-4*cL[2,2,1]+cL[2,1,1,1])*Zeta[4]+(4*cL[1,1,2,2]-2*cL[1,1,1,1,2]-2*cL[1,1,2,1,1]-2*cL[2,1,1,1,1]+4*cL[2,1,1,2]+4*cL[2,2,1,1])*Zeta[3]+(36*cL[1,1]-96*cL[2])*Zeta[7]+(-12*cL[1,2]+12*cL[1,1,0]-16*cL[2,0]+12*cL[2,1])*Zeta[6]+(2*cL[1,1,1,1]-16*cL[1,1,2]-16*cL[2,1,1]+16*cL[2,2])*Zeta[5]-1/2*cL[2,2,2,1,1,1]-1/2*cL[2,1,1,2,2,1]-1/2*cL[2,1,1,1,1,2,0]-1/2*cL[2,1,1,2,1,1,0]-1/2*cL[2,2,1,1,1,1,0]-1/2*cL[2,2,1,1,2,1]-1/2*cL[1,1,2,2,2,1]-1/2*cL[1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,2,2,0]+1/2*cL[1,2,1,1,2,2]+1/2*cL[1,2,2,1,1,2]+1/2*cL[1,2,2,2,1,1]+1/2*cL[1,1,1,2,2,2]-1/2*cL[1,1,2,2,1,1,0]+80*Zeta[8]*cL[0]+(-32*cL[1,1]+32*cL[2])*Zeta[2]*Zeta[5]+(-24*cL[1,1]+32*cL[2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1]+8*cL[1,1,2]+8*cL[2,1,1])*Zeta[2]*Zeta[3])*Log[z]+((-1/3*cL[1,1,2]-1/3*cL[2,1,1]+2/3*cL[2,2])*Zeta[3]+(1/6*cL[1,2,2]-1/6*cL[2,1,1,0]-1/6*cL[2,2,1]-1/6*cL[1,1,2,0])*Zeta[2]+(-1/6*cL[1,2]+1/6*cL[2,1]+1/6*cL[1,1,0]-2/3*cL[2,0])*Zeta[4]+(-8/3*cL[2]+1/3*cL[1,1])*Zeta[5]+2*Zeta[6]*cL[0]-1/12*cL[2,2,1,1,0]-1/12*cL[2,2,2,1]-1/12*cL[2,1,1,2,0]-1/12*cL[1,1,2,2,0]+1/12*cL[1,2,2,2]+6*Zeta[7]+(4/3*cL[2]-2/3*cL[1,1])*Zeta[2]*Zeta[3]-16/3*Zeta[2]*Zeta[5]-4*Zeta[3]*Zeta[4])*Log[z]^3+(1/120*Zeta[4]*cL[0]-1/60*Zeta[3]*cL[2]-1/120*Zeta[2]*cL[2,0]+1/60*Zeta[5]-1/240*cL[2,2,0]-1/30*Zeta[2]*Zeta[3])*Log[z]^5;
OtDisc[3,4]=(-1/3*Zeta[5]*cL[2]+1/6*Zeta[2]*cL[2,2,0]-1/6*Zeta[4]*cL[2,0]+1/3*Zeta[3]*cL[2,2]+1/12*cL[2,2,2,0]+1/6*Zeta[6]*cL[0]+1/3*Zeta[7]-2/3*Zeta[2]*Zeta[5]-2/3*Zeta[3]*Zeta[4]+2/3*cL[2]*Zeta[2]*Zeta[3])*Log[z]^3+(-56*Zeta[6]*Zeta[3]-48*Zeta[4]*Zeta[5]-1/2*cL[1,2,2,2,2]-72*Zeta[2]*Zeta[7]+64*Zeta[9]+1/2*cL[2,1,1,2,2,0]+1/2*cL[2,2,2,1,1,0]+1/2*cL[2,2,2,2,1]+1/2*cL[2,2,1,1,2,0]+1/2*cL[1,1,2,2,2,0]+(-cL[1,2,2,2]+cL[2,2,1,1,0]+cL[2,2,2,1]+cL[2,1,1,2,0]+cL[1,1,2,2,0])*Zeta[2]+(cL[1,2,2]-cL[1,1,2,0]-cL[2,1,1,0]+4*cL[2,2,0]-cL[2,2,1])*Zeta[4]+(2*cL[1,1,2,2]+2*cL[2,1,1,2]+2*cL[2,2,1,1]-4*cL[2,2,2])*Zeta[3]+(2*cL[1,1]-36*cL[2])*Zeta[7]+(-cL[1,2]+cL[1,1,0]-12*cL[2,0]+cL[2,1])*Zeta[6]+(-2*cL[1,1,2]-2*cL[2,1,1]+16*cL[2,2])*Zeta[5]+24*Zeta[8]*cL[0]+(-4*cL[1,1]+32*cL[2])*Zeta[2]*Zeta[5]+(-4*cL[1,1]+24*cL[2])*Zeta[3]*Zeta[4]+(4*cL[1,1,2]+4*cL[2,1,1]-8*cL[2,2])*Zeta[2]*Zeta[3])*Log[z];
OtDisc[1,5]=(-1/2*cL[2,2,2,2,0]-4*Zeta[4]*Zeta[5]-Zeta[2]*cL[2,2,2,0]+Zeta[4]*cL[2,2,0]+Zeta[8]*cL[0]-2*Zeta[3]*cL[2,2,2]-2*Zeta[7]*cL[2]-Zeta[6]*cL[2,0]+2*Zeta[5]*cL[2,2]+2*Zeta[9]-4*Zeta[6]*Zeta[3]-4*Zeta[2]*Zeta[7]+4*cL[2]*Zeta[2]*Zeta[5]+4*cL[2]*Zeta[3]*Zeta[4]-4*cL[2,2]*Zeta[2]*Zeta[3])*Log[z];
ODisc[8,1]=1/2*cL[2,1,1,1,1,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,1,2,1,1,1]+1/2*cL[1,1,1,1,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1,1,1]+64*Zeta[7]*cL[1,1,1]+(1/80640*cL[2]-1/80640*cL[1,0])*Log[z]^8+(1/180*Zeta[3]*cL[1]+1/1440*cL[1,1,2]-1/1440*cL[1,1,1,0]-1/1440*cL[1,2,1]+1/1440*cL[2,1,1])*Log[z]^6+(2/3*Zeta[5]*cL[1]+1/48*cL[1,1,1,1,2]+1/48*cL[1,1,2,1,1]-1/48*cL[1,1,1,1,1,0]-1/48*cL[1,1,1,2,1]-1/48*cL[1,2,1,1,1]+1/48*cL[2,1,1,1,1]+1/6*Zeta[3]*cL[1,1,1])*Log[z]^4+(1/4*cL[2,1,1,1,1,1,1]+1/4*cL[1,1,1,1,1,1,2]+1/4*cL[1,1,1,1,2,1,1]+1/4*cL[1,1,2,1,1,1,1]+2*Zeta[3]*cL[1,1,1,1,1]+32*Zeta[7]*cL[1]-1/4*cL[1,2,1,1,1,1,1]-1/4*cL[1,1,1,1,1,1,1,0]-1/4*cL[1,1,1,1,1,2,1]-1/4*cL[1,1,1,2,1,1,1]+8*Zeta[5]*cL[1,1,1])*Log[z]^2+16*Zeta[5]*cL[1,1,1,1,1]+256*Zeta[9]*cL[1];
ODisc[6,2]=-1/2*cL[2,2,1,1,1,1,1,1]-1/2*cL[2,1,1,1,1,1,1,2]-1/2*cL[2,1,1,1,1,2,1,1]-1/2*cL[2,1,1,2,1,1,1,1]+512*Zeta[9]*cL[1]-1/2*cL[1,1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,1,1,0]-1/2*cL[1,1,1,1,1,1,2,2]-1/2*cL[1,1,1,1,2,1,1,2]-1/2*cL[1,1,1,1,2,2,1,1]-1/2*cL[1,1,2,2,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,2]+1/2*cL[1,2,1,1,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,2,1]+1/2*cL[1,1,1,2,2,1,1,1]+1/2*cL[1,1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,1,2,0]+1/2*cL[1,2,1,1,1,1,2,1]+1/2*cL[1,2,1,1,2,1,1,1]+1/2*cL[1,2,2,1,1,1,1,1]+(-16*cL[2,1,1]+16*cL[1,2,1]-16*cL[1,1,2]+16*cL[1,1,1,0])*Zeta[6]+(-64*cL[2]+64*cL[1,0])*Zeta[8]+(-cL[1,1,1,1,2,1,1]-cL[1,1,2,1,1,1,1]-cL[1,1,1,1,1,1,2]+cL[1,2,1,1,1,1,1]+cL[1,1,1,1,1,1,1,0]+cL[1,1,1,1,1,2,1]+cL[1,1,1,2,1,1,1]-cL[2,1,1,1,1,1,1])*Zeta[2]+(-4*cL[1,1,1,1,2]+4*cL[1,1,1,1,1,0]+4*cL[1,1,1,2,1]-4*cL[1,1,2,1,1]+4*cL[1,2,1,1,1]-4*cL[2,1,1,1,1])*Zeta[4]+(1/4*cL[1,2,1,1,1,1,0]+1/4*cL[1,2,1,1,2,1]+1/4*cL[1,2,2,1,1,1]+1/4*cL[1,1,1,2,2,1]+1/4*cL[1,1,1,1,1,2,0]-1/4*cL[1,1,1,1,2,2]-1/4*cL[1,1,2,1,1,2]-1/4*cL[1,1,2,2,1,1]+1/4*cL[1,1,1,2,1,1,0]-1/4*cL[2,1,1,1,1,2]-1/4*cL[2,1,1,2,1,1]-1/4*cL[2,2,1,1,1,1]+(8*cL[1,1,1]-8*cL[1,2])*Zeta[5]+(-8*cL[2]+8*cL[1,0])*Zeta[6]+(cL[1,1,1,1,1]-2*cL[1,1,1,2]-2*cL[1,2,1,1])*Zeta[3]+48*Zeta[7]*cL[1]+(-1/2*cL[1,1,2,1,1]+1/2*cL[1,2,1,1,1]+1/2*cL[1,1,1,1,1,0]-1/2*cL[1,1,1,1,2]+1/2*cL[1,1,1,2,1]-1/2*cL[2,1,1,1,1])*Zeta[2]+(-2*cL[2,1,1]-2*cL[1,1,2]+2*cL[1,1,1,0]+2*cL[1,2,1])*Zeta[4]-16*cL[1]*Zeta[2]*Zeta[5]-4*cL[1,1,1]*Zeta[2]*Zeta[3]-16*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2+(1/360*Zeta[3]*cL[1]+(-1/720*cL[2]+1/720*cL[1,0])*Zeta[2]+1/1440*cL[1,2,0]-1/1440*cL[2,2])*Log[z]^6+(-1/48*cL[2,1,1,2]-1/48*cL[2,2,1,1]-1/48*cL[1,1,2,2]+1/48*cL[1,2,1,1,0]+1/48*cL[1,2,2,1]+1/48*cL[1,1,1,2,0]+(-1/24*cL[2,1,1]-1/24*cL[1,1,2]+1/24*cL[1,1,1,0]+1/24*cL[1,2,1])*Zeta[2]+(-1/6*cL[2]+1/6*cL[1,0])*Zeta[4]+2/3*Zeta[5]*cL[1]+(1/12*cL[1,1,1]-1/6*cL[1,2])*Zeta[3]-1/3*cL[1]*Zeta[2]*Zeta[3])*Log[z]^4-32*cL[1,1,1]*Zeta[2]*Zeta[5]-32*cL[1,1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1,1]*Zeta[2]*Zeta[3]+(16*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1])*Zeta[5]+(2*cL[1,1,1,1,1,1,1]-4*cL[1,1,1,1,1,2]-4*cL[1,1,1,2,1,1]-4*cL[1,2,1,1,1,1])*Zeta[3]+(96*cL[1,1,1]-64*cL[1,2])*Zeta[7]-128*cL[1]*Zeta[6]*Zeta[3]-128*cL[1]*Zeta[4]*Zeta[5]-128*cL[1]*Zeta[2]*Zeta[7];
ODisc[4,3]=1/2*cL[2,1,1,1,1,2,2]+1/2*cL[2,1,1,2,1,1,2]+1/2*cL[2,1,1,2,2,1,1]+1/2*cL[2,2,2,1,1,1,1]+1/2*cL[2,2,1,1,1,1,2]+1/2*cL[2,2,1,1,2,1,1]+320*Zeta[9]*cL[1]-1/2*cL[1,2,1,1,2,2,1]-1/2*cL[1,2,1,1,1,1,2,0]-1/2*cL[1,2,1,1,2,1,1,0]-1/2*cL[1,2,2,1,1,1,1,0]-1/2*cL[1,2,2,1,1,2,1]-1/2*cL[1,2,2,2,1,1,1]-1/2*cL[1,1,1,2,2,2,1]-1/2*cL[1,1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,1,2,2,0]-1/2*cL[1,1,1,2,2,1,1,0]+1/2*cL[1,1,1,1,2,2,2]+1/2*cL[1,1,2,1,1,2,2]+1/2*cL[1,1,2,2,1,1,2]+1/2*cL[1,1,2,2,2,1,1]+(-80*cL[2]+80*cL[1,0])*Zeta[8]+(-cL[1,2,1,1,1,1,0]-cL[1,2,1,1,2,1]-cL[1,2,2,1,1,1]-cL[1,1,1,2,2,1]-cL[1,1,1,1,1,2,0]+cL[1,1,1,1,2,2]+cL[1,1,2,1,1,2]+cL[1,1,2,2,1,1]-cL[1,1,1,2,1,1,0]+cL[2,1,1,1,1,2]+cL[2,1,1,2,1,1]+cL[2,2,1,1,1,1])*Zeta[2]+(-cL[1,1,1,1,2]+cL[1,1,1,1,1,0]+cL[1,1,1,2,1]-cL[1,1,2,1,1]-4*cL[1,1,1,2,0]+4*cL[1,1,2,2]-4*cL[1,2,1,1,0]-4*cL[1,2,2,1]+cL[1,2,1,1,1]+4*cL[2,1,1,2]+4*cL[2,2,1,1]-cL[2,1,1,1,1])*Zeta[4]+(1/48*cL[2,2,2]-1/48*cL[1,2,2,0]+(1/24*cL[2,2]-1/24*cL[1,2,0])*Zeta[2]+(-1/24*cL[2]+1/24*cL[1,0])*Zeta[4]+1/12*Zeta[5]*cL[1]-1/12*Zeta[3]*cL[1,2]-1/6*cL[1]*Zeta[2]*Zeta[3])*Log[z]^4+(1/4*cL[1,1,2,2,2]-1/4*cL[1,2,2,1,1,0]-1/4*cL[1,2,2,2,1]-1/4*cL[1,2,1,1,2,0]-1/4*cL[1,1,1,2,2,0]+1/4*cL[2,1,1,2,2]+1/4*cL[2,2,1,1,2]+1/4*cL[2,2,2,1,1]+(cL[1,1,1]-8*cL[1,2])*Zeta[5]+(-6*cL[2]+6*cL[1,0])*Zeta[6]+(-cL[1,1,1,2]-cL[1,2,1,1]+2*cL[1,2,2])*Zeta[3]+18*Zeta[7]*cL[1]+(1/2*cL[1,1,2,2]-1/2*cL[1,2,2,1]-1/2*cL[1,2,1,1,0]-1/2*cL[1,1,1,2,0]+1/2*cL[2,1,1,2]+1/2*cL[2,2,1,1])*Zeta[2]+(2*cL[2,2]-2*cL[1,2,0]-1/2*cL[1,1,2]+1/2*cL[1,1,1,0]+1/2*cL[1,2,1]-1/2*cL[2,1,1])*Zeta[4]-16*cL[1]*Zeta[2]*Zeta[5]+(-2*cL[1,1,1]+4*cL[1,2])*Zeta[2]*Zeta[3]-12*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2+(-12*cL[1,1,2]+12*cL[1,1,1,0]-16*cL[1,2,0]+12*cL[1,2,1]+16*cL[2,2]-12*cL[2,1,1])*Zeta[6]+(-24*cL[1,1,1]+32*cL[1,2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1,1]+8*cL[1,1,1,2]+8*cL[1,2,1,1])*Zeta[2]*Zeta[3]+(-32*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(4*cL[1,1,1,2,2]-2*cL[1,1,1,1,1,2]-2*cL[1,1,1,2,1,1]-2*cL[1,2,1,1,1,1]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1])*Zeta[3]+(36*cL[1,1,1]-96*cL[1,2])*Zeta[7]+(2*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-160*cL[1]*Zeta[6]*Zeta[3]-160*cL[1]*Zeta[4]*Zeta[5]-192*cL[1]*Zeta[2]*Zeta[7];
ODisc[2,4]=-1/2*cL[2,1,1,2,2,2]-1/2*cL[2,2,1,1,2,2]-1/2*cL[2,2,2,1,1,2]-1/2*cL[2,2,2,2,1,1]+64*Zeta[9]*cL[1]+1/2*cL[1,2,2,1,1,2,0]+1/2*cL[1,1,1,2,2,2,0]-1/2*cL[1,1,2,2,2,2]+1/2*cL[1,2,1,1,2,2,0]+1/2*cL[1,2,2,2,1,1,0]+1/2*cL[1,2,2,2,2,1]+(1/4*cL[1,2,2,2,0]-1/4*cL[2,2,2,2]-Zeta[5]*cL[1,2]+(-1/2*cL[2]+1/2*cL[1,0])*Zeta[6]+Zeta[3]*cL[1,2,2]+Zeta[7]*cL[1]+(-1/2*cL[2,2,2]+1/2*cL[1,2,2,0])*Zeta[2]+(1/2*cL[2,2]-1/2*cL[1,2,0])*Zeta[4]-2*cL[1]*Zeta[2]*Zeta[5]+2*cL[1,2]*Zeta[2]*Zeta[3]-2*cL[1]*Zeta[3]*Zeta[4])*Log[z]^2+(12*cL[2,2]-cL[2,1,1]-cL[1,1,2]+cL[1,1,1,0]-12*cL[1,2,0]+cL[1,2,1])*Zeta[6]+(-24*cL[2]+24*cL[1,0])*Zeta[8]+(-cL[1,1,2,2,2]+cL[1,2,2,1,1,0]+cL[1,2,2,2,1]+cL[1,2,1,1,2,0]+cL[1,1,1,2,2,0]-cL[2,1,1,2,2]-cL[2,2,1,1,2]-cL[2,2,2,1,1])*Zeta[2]+(cL[1,1,2,2]-cL[1,1,1,2,0]-cL[1,2,1,1,0]+4*cL[1,2,2,0]-cL[1,2,2,1]+cL[2,1,1,2]+cL[2,2,1,1]-4*cL[2,2,2])*Zeta[4]+(4*cL[1,1,1,2]+4*cL[1,2,1,1]-8*cL[1,2,2])*Zeta[2]*Zeta[3]+(-4*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(-4*cL[1,1,1]+24*cL[1,2])*Zeta[3]*Zeta[4]+(2*cL[1,1,1,2,2]+2*cL[1,2,1,1,2]+2*cL[1,2,2,1,1]-4*cL[1,2,2,2])*Zeta[3]+(2*cL[1,1,1]-36*cL[1,2])*Zeta[7]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-56*cL[1]*Zeta[6]*Zeta[3]-48*cL[1]*Zeta[4]*Zeta[5]-72*cL[1]*Zeta[2]*Zeta[7];
ODisc[0,5]=-4*cL[1]*Zeta[6]*Zeta[3]-4*cL[1]*Zeta[4]*Zeta[5]-4*cL[1]*Zeta[2]*Zeta[7]+1/2*cL[2,2,2,2,2]-1/2*cL[1,2,2,2,2,0]-2*Zeta[3]*cL[1,2,2,2]-2*Zeta[7]*cL[1,2]+2*Zeta[5]*cL[1,2,2]+(cL[2,2]-cL[1,2,0])*Zeta[6]+(cL[1,0]-cL[2])*Zeta[8]+(-cL[1,2,2,2,0]+cL[2,2,2,2])*Zeta[2]+(cL[1,2,2,0]-cL[2,2,2])*Zeta[4]+4*cL[1,2]*Zeta[2]*Zeta[5]-4*cL[1,2,2]*Zeta[2]*Zeta[3]+2*Zeta[9]*cL[1]+4*cL[1,2]*Zeta[3]*Zeta[4];

(* weight 12 *)

WDisc[11,1]=1/39916800*Log[z]^11+1/362880*cL[1,1]*Log[z]^9+1/5040*cL[1,1,1,1]*Log[z]^7+1/120*cL[1,1,1,1,1,1]*Log[z]^5+1/6*cL[1,1,1,1,1,1,1,1]*Log[z]^3+cL[1,1,1,1,1,1,1,1,1,1]*Log[z];
WDisc[9,2]=(-1/630*Zeta[4]+1/1260*Zeta[3]*cL[1]-1/2520*Zeta[2]*cL[1,1]-1/10080*cL[1,1,2]-1/10080*cL[1,1,1,0]-1/10080*cL[1,2,1]-1/10080*cL[2,1,1])*Log[z]^7+(-1/725760*cL[2]-1/725760*cL[1,0]-1/181440*Zeta[2])*Log[z]^9+(2/15*Zeta[5]*cL[1]-1/240*cL[1,1,1,1,2]-1/240*cL[1,1,2,1,1]-1/240*cL[1,1,1,1,1,0]-1/240*cL[1,1,1,2,1]-1/240*cL[1,2,1,1,1]-1/240*cL[2,1,1,1,1]-1/60*Zeta[2]*cL[1,1,1,1]-1/15*Zeta[4]*cL[1,1]+1/30*Zeta[3]*cL[1,1,1]-4/15*Zeta[6])*Log[z]^5+(-1/12*cL[2,1,1,1,1,1,1]-1/12*cL[1,1,1,1,1,1,2]-1/12*cL[1,1,1,1,2,1,1]-1/12*cL[1,1,2,1,1,1,1]-1/12*cL[1,2,1,1,1,1,1]-1/12*cL[1,1,1,1,1,1,1,0]-1/12*cL[1,1,1,1,1,2,1]-1/12*cL[1,1,1,2,1,1,1]-1/3*Zeta[2]*cL[1,1,1,1,1,1]-4/3*Zeta[4]*cL[1,1,1,1]+2/3*Zeta[3]*cL[1,1,1,1,1]+32/3*Zeta[7]*cL[1]-16/3*Zeta[6]*cL[1,1]+8/3*Zeta[5]*cL[1,1,1]-64/3*Zeta[8])*Log[z]^3+(-1/2*cL[2,1,1,1,1,1,1,1,1]-512*Zeta[10]+256*Zeta[9]*cL[1]-1/2*cL[1,1,1,1,1,1,1,1,1,0]-1/2*cL[1,1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,1,2,1,1,1]-1/2*cL[1,1,1,1,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,2,1]+64*Zeta[7]*cL[1,1,1]+16*Zeta[5]*cL[1,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1,1,1]-2*Zeta[2]*cL[1,1,1,1,1,1,1,1]-8*Zeta[4]*cL[1,1,1,1,1,1]-128*Zeta[8]*cL[1,1]-32*Zeta[6]*cL[1,1,1,1])*Log[z];
WDisc[7,3]=((-1/30*cL[1,2]+1/60*cL[1,1,1])*Zeta[3]+2/15*Zeta[5]*cL[1]+(1/30*cL[2]+1/30*cL[1,0]-1/60*cL[1,1])*Zeta[4]+(1/120*cL[2,1,1]+1/120*cL[1,1,2]+1/120*cL[1,1,1,0]+1/120*cL[1,2,1])*Zeta[2]+1/240*cL[1,1,1,2,0]+1/240*cL[2,1,1,2]+1/240*cL[2,2,1,1]+1/240*cL[1,1,2,2]+1/240*cL[1,2,1,1,0]+1/240*cL[1,2,2,1]-1/5*Zeta[6]-1/15*cL[1]*Zeta[2]*Zeta[3])*Log[z]^5+((1/5040*cL[2]+1/5040*cL[1,0])*Zeta[2]-1/2520*Zeta[4]+1/2520*Zeta[3]*cL[1]+1/10080*cL[1,2,0]+1/10080*cL[2,2])*Log[z]^7+((-2/3*cL[1,1,1,2]-2/3*cL[1,2,1,1]+1/3*cL[1,1,1,1,1])*Zeta[3]+(8/3*cL[1,1,1]-8/3*cL[1,2])*Zeta[5]+(-1/3*cL[1,1,1,1]+2/3*cL[2,1,1]+2/3*cL[1,1,2]+2/3*cL[1,1,1,0]+2/3*cL[1,2,1])*Zeta[4]+(1/6*cL[2,1,1,1,1]+1/6*cL[1,1,1,1,1,0]+1/6*cL[1,1,1,1,2]+1/6*cL[1,1,1,2,1]+1/6*cL[1,1,2,1,1]+1/6*cL[1,2,1,1,1])*Zeta[2]+(-4*cL[1,1]+8/3*cL[1,0]+8/3*cL[2])*Zeta[6]+16*Zeta[7]*cL[1]+1/12*cL[1,2,1,1,1,1,0]+1/12*cL[1,2,1,1,2,1]+1/12*cL[1,2,2,1,1,1]+1/12*cL[1,1,1,1,2,2]+1/12*cL[1,1,2,1,1,2]+1/12*cL[1,1,2,2,1,1]+1/12*cL[2,2,1,1,1,1]+1/12*cL[2,1,1,1,1,2]+1/12*cL[2,1,1,2,1,1]+1/12*cL[1,1,1,2,2,1]+1/12*cL[1,1,1,1,1,2,0]+1/12*cL[1,1,1,2,1,1,0]-80/3*Zeta[8]-16/3*cL[1]*Zeta[3]*Zeta[4]-16/3*cL[1]*Zeta[2]*Zeta[5]-4/3*cL[1,1,1]*Zeta[2]*Zeta[3])*Log[z]^3+(-896*Zeta[10]+1/2*cL[2,2,1,1,1,1,1,1]+1/2*cL[2,1,1,1,1,1,1,2]+1/2*cL[2,1,1,1,1,2,1,1]+1/2*cL[2,1,1,2,1,1,1,1]+512*Zeta[9]*cL[1]+1/2*cL[1,1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,1,1,0]+1/2*cL[1,1,1,1,1,1,2,2]+1/2*cL[1,1,1,1,2,1,1,2]+1/2*cL[1,1,1,1,2,2,1,1]+1/2*cL[1,1,2,2,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,2]+1/2*cL[1,2,1,1,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,2,1]+1/2*cL[1,1,1,2,2,1,1,1]+1/2*cL[1,1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,1,2,0]+1/2*cL[1,2,1,1,1,1,2,1]+1/2*cL[1,2,1,1,2,1,1,1]+1/2*cL[1,2,2,1,1,1,1,1]+(16*cL[2,1,1]+16*cL[1,2,1]+16*cL[1,1,2]+16*cL[1,1,1,0]-24*cL[1,1,1,1])*Zeta[6]+(64*cL[2]+64*cL[1,0]-160*cL[1,1])*Zeta[8]+(cL[1,1,1,1,2,1,1]+cL[1,1,2,1,1,1,1]+cL[1,1,1,1,1,1,2]+cL[1,2,1,1,1,1,1]+cL[1,1,1,1,1,1,1,0]+cL[1,1,1,1,1,2,1]+cL[1,1,1,2,1,1,1]+cL[2,1,1,1,1,1,1])*Zeta[2]+(4*cL[2,1,1,1,1]+4*cL[1,1,1,1,2]+4*cL[1,1,1,1,1,0]+4*cL[1,1,1,2,1]+4*cL[1,1,2,1,1]+4*cL[1,2,1,1,1]-2*cL[1,1,1,1,1,1])*Zeta[4]-32*cL[1,1,1]*Zeta[2]*Zeta[5]-32*cL[1,1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1,1]*Zeta[2]*Zeta[3]+(16*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1])*Zeta[5]+(2*cL[1,1,1,1,1,1,1]-4*cL[1,1,1,1,1,2]-4*cL[1,1,1,2,1,1]-4*cL[1,2,1,1,1,1])*Zeta[3]+(96*cL[1,1,1]-64*cL[1,2])*Zeta[7]-128*cL[1]*Zeta[6]*Zeta[3]-128*cL[1]*Zeta[4]*Zeta[5]-128*cL[1]*Zeta[2]*Zeta[7])*Log[z];
WDisc[5,4]=((2/3*cL[1,2,2]-1/3*cL[1,1,1,2]-1/3*cL[1,2,1,1])*Zeta[3]+(-8/3*cL[1,2]+1/3*cL[1,1,1])*Zeta[5]+(1/6*cL[2,1,1]+1/6*cL[1,1,2]+1/6*cL[1,1,1,0]+1/6*cL[1,2,1]-2/3*cL[2,2]-2/3*cL[1,2,0])*Zeta[4]+(-1/6*cL[2,1,1,2]-1/6*cL[2,2,1,1]-1/6*cL[1,1,2,2]-1/6*cL[1,2,1,1,0]-1/6*cL[1,2,2,1]-1/6*cL[1,1,1,2,0])*Zeta[2]+(2*cL[2]+2*cL[1,0]-1/3*cL[1,1])*Zeta[6]+6*Zeta[7]*cL[1]-1/12*cL[1,1,2,2,2]-1/12*cL[1,2,2,1,1,0]-1/12*cL[1,2,2,2,1]-1/12*cL[1,2,1,1,2,0]-1/12*cL[1,1,1,2,2,0]-1/12*cL[2,1,1,2,2]-1/12*cL[2,2,1,1,2]-1/12*cL[2,2,2,1,1]-8*Zeta[8]-4*cL[1]*Zeta[3]*Zeta[4]-16/3*cL[1]*Zeta[2]*Zeta[5]+(4/3*cL[1,2]-2/3*cL[1,1,1])*Zeta[2]*Zeta[3])*Log[z]^3+(-1/60*Zeta[3]*cL[1,2]+1/60*Zeta[5]*cL[1]+(1/120*cL[2]+1/120*cL[1,0])*Zeta[4]+(-1/120*cL[2,2]-1/120*cL[1,2,0])*Zeta[2]-1/240*cL[1,2,2,0]-1/240*cL[2,2,2]-1/60*Zeta[6]-1/30*cL[1]*Zeta[2]*Zeta[3])*Log[z]^5+(-1/2*cL[2,1,1,1,1,2,2]-1/2*cL[2,1,1,2,1,1,2]-1/2*cL[2,1,1,2,2,1,1]-1/2*cL[2,2,2,1,1,1,1]-1/2*cL[2,2,1,1,1,1,2]-1/2*cL[2,2,1,1,2,1,1]-480*Zeta[10]+320*Zeta[9]*cL[1]-1/2*cL[1,2,1,1,2,2,1]-1/2*cL[1,2,1,1,1,1,2,0]-1/2*cL[1,2,1,1,2,1,1,0]-1/2*cL[1,2,2,1,1,1,1,0]-1/2*cL[1,2,2,1,1,2,1]-1/2*cL[1,2,2,2,1,1,1]-1/2*cL[1,1,1,2,2,2,1]-1/2*cL[1,1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,1,2,2,0]-1/2*cL[1,1,1,2,2,1,1,0]-1/2*cL[1,1,1,1,2,2,2]-1/2*cL[1,1,2,1,1,2,2]-1/2*cL[1,1,2,2,1,1,2]-1/2*cL[1,1,2,2,2,1,1]+(80*cL[2]+80*cL[1,0]-48*cL[1,1])*Zeta[8]+(-cL[1,1,1,1,2,2]-cL[1,1,2,1,1,2]-cL[1,1,2,2,1,1]-cL[1,2,1,1,1,1,0]-cL[1,2,1,1,2,1]-cL[1,2,2,1,1,1]-cL[1,1,1,2,2,1]-cL[1,1,1,1,1,2,0]-cL[1,1,1,2,1,1,0]-cL[2,1,1,1,1,2]-cL[2,1,1,2,1,1]-cL[2,2,1,1,1,1])*Zeta[2]+(-4*cL[1,1,2,2]+cL[1,1,1,1,2]+cL[1,1,2,1,1]+cL[1,1,1,1,1,0]+cL[1,1,1,2,1]-4*cL[1,1,1,2,0]-4*cL[1,2,1,1,0]-4*cL[1,2,2,1]+cL[1,2,1,1,1]-4*cL[2,1,1,2]-4*cL[2,2,1,1]+cL[2,1,1,1,1])*Zeta[4]+(-16*cL[2,2]+12*cL[2,1,1]+12*cL[1,1,2]-2*cL[1,1,1,1]+12*cL[1,1,1,0]-16*cL[1,2,0]+12*cL[1,2,1])*Zeta[6]+(-24*cL[1,1,1]+32*cL[1,2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1,1]+8*cL[1,1,1,2]+8*cL[1,2,1,1])*Zeta[2]*Zeta[3]+(-32*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(4*cL[1,1,1,2,2]-2*cL[1,1,1,1,1,2]-2*cL[1,1,1,2,1,1]-2*cL[1,2,1,1,1,1]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1])*Zeta[3]+(36*cL[1,1,1]-96*cL[1,2])*Zeta[7]+(2*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-160*cL[1]*Zeta[6]*Zeta[3]-160*cL[1]*Zeta[4]*Zeta[5]-192*cL[1]*Zeta[2]*Zeta[7])*Log[z];
WDisc[3,5]=(1/3*Zeta[3]*cL[1,2,2]-1/3*Zeta[5]*cL[1,2]+(-1/6*cL[2,2]-1/6*cL[1,2,0])*Zeta[4]+(1/6*cL[2,2,2]+1/6*cL[1,2,2,0])*Zeta[2]+(1/6*cL[2]+1/6*cL[1,0])*Zeta[6]+1/3*Zeta[7]*cL[1]+1/12*cL[1,2,2,2,0]+1/12*cL[2,2,2,2]-1/3*Zeta[8]-2/3*cL[1]*Zeta[3]*Zeta[4]-2/3*cL[1]*Zeta[2]*Zeta[5]+2/3*cL[1,2]*Zeta[2]*Zeta[3])*Log[z]^3+(-80*Zeta[10]+1/2*cL[2,1,1,2,2,2]+1/2*cL[2,2,1,1,2,2]+1/2*cL[2,2,2,1,1,2]+1/2*cL[2,2,2,2,1,1]+64*Zeta[9]*cL[1]+1/2*cL[1,2,2,1,1,2,0]+1/2*cL[1,1,1,2,2,2,0]+1/2*cL[1,1,2,2,2,2]+1/2*cL[1,2,1,1,2,2,0]+1/2*cL[1,2,2,2,1,1,0]+1/2*cL[1,2,2,2,2,1]+(-12*cL[2,2]+cL[2,1,1]+cL[1,1,2]+cL[1,1,1,0]-12*cL[1,2,0]+cL[1,2,1])*Zeta[6]+(24*cL[2]-2*cL[1,1]+24*cL[1,0])*Zeta[8]+(cL[1,1,2,2,2]+cL[1,2,2,1,1,0]+cL[1,2,2,2,1]+cL[1,2,1,1,2,0]+cL[1,1,1,2,2,0]+cL[2,1,1,2,2]+cL[2,2,1,1,2]+cL[2,2,2,1,1])*Zeta[2]+(-cL[1,1,2,2]-cL[1,1,1,2,0]-cL[1,2,1,1,0]+4*cL[1,2,2,0]-cL[1,2,2,1]-cL[2,1,1,2]-cL[2,2,1,1]+4*cL[2,2,2])*Zeta[4]+(4*cL[1,1,1,2]+4*cL[1,2,1,1]-8*cL[1,2,2])*Zeta[2]*Zeta[3]+(-4*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(-4*cL[1,1,1]+24*cL[1,2])*Zeta[3]*Zeta[4]+(2*cL[1,1,1,2,2]+2*cL[1,2,1,1,2]+2*cL[1,2,2,1,1]-4*cL[1,2,2,2])*Zeta[3]+(2*cL[1,1,1]-36*cL[1,2])*Zeta[7]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-56*cL[1]*Zeta[6]*Zeta[3]-48*cL[1]*Zeta[4]*Zeta[5]-72*cL[1]*Zeta[2]*Zeta[7])*Log[z];
WDisc[1,6]=(-4*cL[1]*Zeta[6]*Zeta[3]-4*cL[1]*Zeta[4]*Zeta[5]-4*cL[1]*Zeta[2]*Zeta[7]-1/2*cL[2,2,2,2,2]-1/2*cL[1,2,2,2,2,0]-2*Zeta[3]*cL[1,2,2,2]-2*Zeta[7]*cL[1,2]+2*Zeta[5]*cL[1,2,2]+(-cL[2,2]-cL[1,2,0])*Zeta[6]+(cL[2]+cL[1,0])*Zeta[8]+(-cL[1,2,2,2,0]-cL[2,2,2,2])*Zeta[2]+(cL[1,2,2,0]+cL[2,2,2])*Zeta[4]-2*Zeta[10]+4*cL[1,2]*Zeta[2]*Zeta[5]-4*cL[1,2,2]*Zeta[2]*Zeta[3]+2*Zeta[9]*cL[1]+4*cL[1,2]*Zeta[3]*Zeta[4])*Log[z];
OmDisc[10,1]=-1/2*cL[1,1,1,1,1,1,1,1,1,1,1]-1/7257600*cL[1]*Log[z]^10-1/80640*cL[1,1,1]*Log[z]^8-1/1440*cL[1,1,1,1,1]*Log[z]^6-1/48*cL[1,1,1,1,1,1,1]*Log[z]^4-1/4*cL[1,1,1,1,1,1,1,1,1]*Log[z]^2;
OmDisc[8,2]=Zeta[2]*cL[1,1,1,1,1,1,1,1,1]+4*Zeta[4]*cL[1,1,1,1,1,1,1]+64*Zeta[8]*cL[1,1,1]+16*Zeta[6]*cL[1,1,1,1,1]+256*cL[1]*Zeta[10]+(1/40320*Zeta[2]*cL[1]+1/80640*cL[1,2])*Log[z]^8+(1/180*Zeta[4]*cL[1]+1/720*Zeta[2]*cL[1,1,1]+1/1440*cL[1,1,1,2]+1/1440*cL[1,2,1,1])*Log[z]^6+(1/48*cL[1,1,1,1,1,2]+1/48*cL[1,1,1,2,1,1]+1/48*cL[1,2,1,1,1,1]+1/24*Zeta[2]*cL[1,1,1,1,1]+1/6*Zeta[4]*cL[1,1,1]+2/3*Zeta[6]*cL[1])*Log[z]^4+(1/4*cL[1,2,1,1,1,1,1,1]+1/4*cL[1,1,1,1,1,1,1,2]+1/4*cL[1,1,1,1,1,2,1,1]+1/4*cL[1,1,1,2,1,1,1,1]+1/2*Zeta[2]*cL[1,1,1,1,1,1,1]+2*Zeta[4]*cL[1,1,1,1,1]+32*Zeta[8]*cL[1]+8*Zeta[6]*cL[1,1,1])*Log[z]^2+1/2*cL[1,1,1,2,1,1,1,1,1,1]+1/2*cL[1,1,1,1,1,1,1,1,1,2]+1/2*cL[1,1,1,1,1,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,1,1,1,1]+1/2*cL[1,2,1,1,1,1,1,1,1,1];
OmDisc[6,3]=((-1/24*cL[1,1,1,2]-1/24*cL[1,2,1,1])*Zeta[2]+1/2*Zeta[6]*cL[1]+(-1/6*cL[1,2]+1/24*cL[1,1,1])*Zeta[4]-1/48*cL[1,2,2,1,1]-1/48*cL[1,1,1,2,2]-1/48*cL[1,2,1,1,2])*Log[z]^4+((1/2*cL[1,1,1,1,1]-2*cL[1,1,1,2]-2*cL[1,2,1,1])*Zeta[4]+(-1/2*cL[1,1,1,1,1,2]-1/2*cL[1,1,1,2,1,1]-1/2*cL[1,2,1,1,1,1])*Zeta[2]+(-8*cL[1,2]+6*cL[1,1,1])*Zeta[6]+40*Zeta[8]*cL[1]-1/4*cL[1,1,1,1,1,2,2]-1/4*cL[1,1,1,2,1,1,2]-1/4*cL[1,1,1,2,2,1,1]-1/4*cL[1,2,2,1,1,1,1]-1/4*cL[1,2,1,1,1,1,2]-1/4*cL[1,2,1,1,2,1,1])*Log[z]^2+448*cL[1]*Zeta[10]+(-cL[1,2,1,1,1,1,1,1]-cL[1,1,1,2,1,1,1,1]-cL[1,1,1,1,1,1,1,2]-cL[1,1,1,1,1,2,1,1])*Zeta[2]+(-4*cL[1,1,1,1,1,2]-4*cL[1,1,1,2,1,1]-4*cL[1,2,1,1,1,1]+cL[1,1,1,1,1,1,1])*Zeta[4]+(-16*cL[1,2,1,1]-16*cL[1,1,1,2]+12*cL[1,1,1,1,1])*Zeta[6]+(-64*cL[1,2]+80*cL[1,1,1])*Zeta[8]+(1/720*Zeta[4]*cL[1]-1/720*Zeta[2]*cL[1,2]-1/1440*cL[1,2,2])*Log[z]^6-1/2*cL[1,1,1,2,2,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,2]-1/2*cL[1,1,1,2,1,1,2,1,1]-1/2*cL[1,2,2,1,1,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,2,2]-1/2*cL[1,1,1,1,1,2,1,1,2]-1/2*cL[1,1,1,1,1,2,2,1,1]-1/2*cL[1,2,1,1,1,1,2,1,1]-1/2*cL[1,2,1,1,2,1,1,1,1];
OmDisc[4,4]=(cL[1,2,2,1,1,1,1]+cL[1,2,1,1,1,1,2]+cL[1,2,1,1,2,1,1]+cL[1,1,1,1,1,2,2]+cL[1,1,1,2,1,1,2]+cL[1,1,1,2,2,1,1])*Zeta[2]+(-cL[1,1,1,1,1,2]-cL[1,1,1,2,1,1]+4*cL[1,1,1,2,2]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1]-cL[1,2,1,1,1,1])*Zeta[4]+(16*cL[1,2,2]-12*cL[1,2,1,1]-12*cL[1,1,1,2]+cL[1,1,1,1,1])*Zeta[6]+(-80*cL[1,2]+24*cL[1,1,1])*Zeta[8]+(1/24*Zeta[2]*cL[1,2,2]-1/24*Zeta[4]*cL[1,2]+1/48*cL[1,2,2,2]+1/24*Zeta[6]*cL[1])*Log[z]^4+((-1/2*cL[1,1,1,2]-1/2*cL[1,2,1,1]+2*cL[1,2,2])*Zeta[4]+(1/2*cL[1,1,1,2,2]+1/2*cL[1,2,1,1,2]+1/2*cL[1,2,2,1,1])*Zeta[2]+(-6*cL[1,2]+1/2*cL[1,1,1])*Zeta[6]+12*Zeta[8]*cL[1]+1/4*cL[1,2,1,1,2,2]+1/4*cL[1,2,2,1,1,2]+1/4*cL[1,2,2,2,1,1]+1/4*cL[1,1,1,2,2,2])*Log[z]^2+240*cL[1]*Zeta[10]+1/2*cL[1,2,1,1,1,1,2,2]+1/2*cL[1,1,1,2,1,1,2,2]+1/2*cL[1,1,1,2,2,1,1,2]+1/2*cL[1,1,1,2,2,2,1,1]+1/2*cL[1,2,1,1,2,1,1,2]+1/2*cL[1,2,1,1,2,2,1,1]+1/2*cL[1,2,2,2,1,1,1,1]+1/2*cL[1,2,2,1,1,1,1,2]+1/2*cL[1,2,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,2,2];
OmDisc[2,5]=-1/2*cL[1,2,1,1,2,2,2]-1/2*cL[1,2,2,1,1,2,2]-1/2*cL[1,2,2,2,1,1,2]-1/2*cL[1,2,2,2,2,1,1]+(12*cL[1,2,2]-cL[1,2,1,1]-cL[1,1,1,2])*Zeta[6]+(-24*cL[1,2]+cL[1,1,1])*Zeta[8]+(-1/4*cL[1,2,2,2,2]-1/2*Zeta[2]*cL[1,2,2,2]+1/2*Zeta[4]*cL[1,2,2]+1/2*Zeta[8]*cL[1]-1/2*Zeta[6]*cL[1,2])*Log[z]^2+(-cL[1,1,1,2,2,2]-cL[1,2,1,1,2,2]-cL[1,2,2,1,1,2]-cL[1,2,2,2,1,1])*Zeta[2]+(cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1]-4*cL[1,2,2,2])*Zeta[4]+40*cL[1]*Zeta[10]-1/2*cL[1,1,1,2,2,2,2];
OmDisc[0,6]=1/2*cL[1,2,2,2,2,2]-cL[1,2,2,2]*Zeta[4]+cL[1,2,2,2,2]*Zeta[2]+cL[1,2,2]*Zeta[6]+cL[1]*Zeta[10]-cL[1,2]*Zeta[8];
OtDisc[10,1]=4*Zeta[3]*cL[1,1,1,1,1,1,1,1]-1/2*cL[2,1,1,1,1,1,1,1,1,1]+1/2*cL[1,2,1,1,1,1,1,1,1,1]+1/2*cL[1,1,1,2,1,1,1,1,1,1]-1/2*cL[1,1,1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,1,1,2,1,1,1]+1/2*cL[1,1,1,1,1,2,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,1,1,1]+16*Zeta[5]*cL[1,1,1,1,1,1]+256*Zeta[9]*cL[1,1]+64*Zeta[7]*cL[1,1,1,1]-1/7257600*cL[0]*Log[z]^10+(1/10080*Zeta[3]-1/80640*cL[1,1,0]+1/80640*cL[1,2]-1/80640*cL[2,1])*Log[z]^8+(1/180*Zeta[3]*cL[1,1]+1/45*Zeta[5]-1/1440*cL[1,1,1,1,0]+1/1440*cL[1,1,1,2]-1/1440*cL[1,1,2,1]+1/1440*cL[1,2,1,1]-1/1440*cL[2,1,1,1])*Log[z]^6+(2/3*Zeta[5]*cL[1,1]+1/6*Zeta[3]*cL[1,1,1,1]-1/48*cL[2,1,1,1,1,1]-1/48*cL[1,1,1,1,1,1,0]+1/48*cL[1,1,1,1,1,2]-1/48*cL[1,1,1,1,2,1]+1/48*cL[1,1,1,2,1,1]-1/48*cL[1,1,2,1,1,1]+1/48*cL[1,2,1,1,1,1]+8/3*Zeta[7])*Log[z]^4+(1/4*cL[1,2,1,1,1,1,1,1]-1/4*cL[1,1,2,1,1,1,1,1]-1/4*cL[1,1,1,1,1,1,1,1,0]+1/4*cL[1,1,1,1,1,1,1,2]-1/4*cL[1,1,1,1,1,1,2,1]+1/4*cL[1,1,1,1,1,2,1,1]-1/4*cL[1,1,1,1,2,1,1,1]+1/4*cL[1,1,1,2,1,1,1,1]-1/4*cL[2,1,1,1,1,1,1,1]+2*Zeta[3]*cL[1,1,1,1,1,1]+32*Zeta[7]*cL[1,1]+8*Zeta[5]*cL[1,1,1,1]+128*Zeta[9])*Log[z]^2+1024*Zeta[11];
OtDisc[8,2]=-512*Zeta[2]*Zeta[9]-512*Zeta[3]*Zeta[8]-512*Zeta[5]*Zeta[6]-512*Zeta[4]*Zeta[7]+2560*Zeta[11]+(16*cL[1,1,1,1,1,1]-16*cL[1,1,1,1,2]-16*cL[1,1,2,1,1]-16*cL[2,1,1,1,1])*Zeta[5]+(512*cL[1,1]-256*cL[2])*Zeta[9]+(-4*cL[1,1,1,1,1,2]+4*cL[1,1,1,1,1,1,0]+4*cL[1,1,1,1,2,1]-4*cL[1,1,1,2,1,1]+4*cL[1,1,2,1,1,1]-4*cL[1,2,1,1,1,1]+4*cL[2,1,1,1,1,1])*Zeta[4]+(cL[2,1,1,1,1,1,1,1]-cL[1,1,1,1,1,2,1,1]-cL[1,1,1,2,1,1,1,1]-cL[1,1,1,1,1,1,1,2]+cL[1,1,2,1,1,1,1,1]+cL[1,1,1,1,1,1,1,1,0]+cL[1,1,1,1,1,1,2,1]+cL[1,1,1,1,2,1,1,1]-cL[1,2,1,1,1,1,1,1])*Zeta[2]+(-16*cL[1,2,1,1]+16*cL[1,1,2,1]-16*cL[1,1,1,2]+16*cL[1,1,1,1,0]+16*cL[2,1,1,1])*Zeta[6]+256*cL[0]*Zeta[10]+(-64*cL[1,2]+64*cL[1,1,0]+64*cL[2,1])*Zeta[8]+(96*cL[1,1,1,1]-64*cL[1,1,2]-64*cL[2,1,1])*Zeta[7]+(1/20160*Zeta[3]+1/40320*Zeta[2]*cL[0]+1/80640*cL[2,0])*Log[z]^8+((1/720*cL[1,1,0]+1/720*cL[2,1]-1/720*cL[1,2])*Zeta[2]+1/180*Zeta[4]*cL[0]+(-1/180*cL[2]+1/360*cL[1,1])*Zeta[3]+1/45*Zeta[5]-1/90*Zeta[2]*Zeta[3]+1/1440*cL[2,2,1]+1/1440*cL[1,1,2,0]+1/1440*cL[2,1,1,0]-1/1440*cL[1,2,2])*Log[z]^6+((1/24*cL[1,1,2,1]+1/24*cL[1,1,1,1,0]+1/24*cL[2,1,1,1]-1/24*cL[1,1,1,2]-1/24*cL[1,2,1,1])*Zeta[2]+2/3*Zeta[6]*cL[0]+(-1/6*cL[1,1,2]-1/6*cL[2,1,1]+1/12*cL[1,1,1,1])*Zeta[3]+(2/3*cL[1,1]-2/3*cL[2])*Zeta[5]+(-1/6*cL[1,2]+1/6*cL[1,1,0]+1/6*cL[2,1])*Zeta[4]+4*Zeta[7]-4/3*Zeta[3]*Zeta[4]-4/3*Zeta[2]*Zeta[5]+1/48*cL[2,1,1,1,1,0]+1/48*cL[2,1,1,2,1]+1/48*cL[2,2,1,1,1]-1/48*cL[1,1,1,2,2]+1/48*cL[1,1,2,1,1,0]+1/48*cL[1,1,2,2,1]+1/48*cL[1,1,1,1,2,0]-1/48*cL[1,2,1,1,2]-1/48*cL[1,2,2,1,1]-1/3*cL[1,1]*Zeta[2]*Zeta[3])*Log[z]^4+(-64*Zeta[6]*Zeta[3]-64*Zeta[4]*Zeta[5]-64*Zeta[2]*Zeta[7]+256*Zeta[9]+1/4*cL[2,1,1,2,1,1,1]+1/4*cL[2,2,1,1,1,1,1]+1/4*cL[2,1,1,1,1,1,1,0]+1/4*cL[2,1,1,1,1,2,1]-1/4*cL[1,1,1,1,1,2,2]-1/4*cL[1,1,1,2,1,1,2]-1/4*cL[1,1,1,2,2,1,1]+1/4*cL[1,1,2,1,1,1,1,0]+1/4*cL[1,1,2,1,1,2,1]+1/4*cL[1,1,2,2,1,1,1]-1/4*cL[1,2,2,1,1,1,1]-1/4*cL[1,2,1,1,1,1,2]-1/4*cL[1,2,1,1,2,1,1]+1/4*cL[1,1,1,1,2,2,1]+1/4*cL[1,1,1,1,1,1,2,0]+1/4*cL[1,1,1,1,2,1,1,0]+32*Zeta[8]*cL[0]+(-2*cL[2,1,1,1,1]-2*cL[1,1,1,1,2]-2*cL[1,1,2,1,1]+cL[1,1,1,1,1,1])*Zeta[3]+(-8*cL[2,1,1]+8*cL[1,1,1,1]-8*cL[1,1,2])*Zeta[5]+(-2*cL[1,1,1,2]+2*cL[1,1,2,1]-2*cL[1,2,1,1]+2*cL[2,1,1,1]+2*cL[1,1,1,1,0])*Zeta[4]+(-1/2*cL[1,1,1,1,1,2]-1/2*cL[1,1,1,2,1,1]-1/2*cL[1,2,1,1,1,1]+1/2*cL[1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,2,1]+1/2*cL[1,1,2,1,1,1]+1/2*cL[2,1,1,1,1,1])*Zeta[2]+(8*cL[1,1,0]-8*cL[1,2]+8*cL[2,1])*Zeta[6]+(48*cL[1,1]-32*cL[2])*Zeta[7]-16*cL[1,1]*Zeta[2]*Zeta[5]-16*cL[1,1]*Zeta[3]*Zeta[4]-4*cL[1,1,1,1]*Zeta[2]*Zeta[3])*Log[z]^2+(-4*cL[2,1,1,1,1,1,1]+2*cL[1,1,1,1,1,1,1,1]-4*cL[1,1,1,1,2,1,1]-4*cL[1,1,2,1,1,1,1]-4*cL[1,1,1,1,1,1,2])*Zeta[3]-1/2*cL[1,1,1,2,2,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,2]-1/2*cL[1,1,1,2,1,1,2,1,1]-1/2*cL[1,2,2,1,1,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,2]+1/2*cL[1,1,1,1,1,1,1,1,2,0]+1/2*cL[1,1,1,1,1,1,2,1,1,0]-1/2*cL[1,1,1,1,1,1,1,2,2]-1/2*cL[1,1,1,1,1,2,1,1,2]-1/2*cL[1,1,1,1,1,2,2,1,1]-1/2*cL[1,2,1,1,1,1,2,1,1]-1/2*cL[1,2,1,1,2,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,2,1]+1/2*cL[1,1,2,1,1,2,1,1,1]+1/2*cL[1,1,2,2,1,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,2,1,1,1,1,0]-128*cL[1,1]*Zeta[6]*Zeta[3]-128*cL[1,1]*Zeta[4]*Zeta[5]-128*cL[1,1]*Zeta[2]*Zeta[7]-32*cL[1,1,1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1,1,1]*Zeta[2]*Zeta[3]-32*cL[1,1,1,1]*Zeta[2]*Zeta[5]+1/2*cL[2,1,1,1,1,1,1,1,1,0]+1/2*cL[2,1,1,1,1,2,1,1,1]+1/2*cL[2,2,1,1,1,1,1,1,1]+1/2*cL[2,1,1,2,1,1,1,1,1]+1/2*cL[2,1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,2,1,1,2,1]+1/2*cL[1,1,1,1,2,2,1,1,1]+1/2*cL[1,1,1,1,1,1,2,2,1];
OtDisc[6,3]=-1024*Zeta[2]*Zeta[9]-896*Zeta[3]*Zeta[8]-896*Zeta[5]*Zeta[6]-896*Zeta[4]*Zeta[7]+2240*Zeta[11]+((1/24*cL[1,2,2]-1/24*cL[2,1,1,0]-1/24*cL[2,2,1]-1/24*cL[1,1,2,0])*Zeta[2]+1/2*Zeta[6]*cL[0]+(1/6*cL[2,2]-1/12*cL[1,1,2]-1/12*cL[2,1,1])*Zeta[3]+(-2/3*cL[2]+1/12*cL[1,1])*Zeta[5]+(-1/24*cL[1,2]+1/24*cL[2,1]+1/24*cL[1,1,0]-1/6*cL[2,0])*Zeta[4]+3/2*Zeta[7]-Zeta[3]*Zeta[4]-4/3*Zeta[2]*Zeta[5]-1/48*cL[2,2,1,1,0]-1/48*cL[2,2,2,1]-1/48*cL[2,1,1,2,0]-1/48*cL[1,1,2,2,0]+1/48*cL[1,2,2,2]+(1/3*cL[2]-1/6*cL[1,1])*Zeta[2]*Zeta[3])*Log[z]^4+(-80*Zeta[6]*Zeta[3]-80*Zeta[4]*Zeta[5]-96*Zeta[2]*Zeta[7]+160*Zeta[9]-1/4*cL[2,2,2,1,1,1]-1/4*cL[2,1,1,2,2,1]-1/4*cL[2,1,1,1,1,2,0]-1/4*cL[2,1,1,2,1,1,0]-1/4*cL[2,2,1,1,1,1,0]-1/4*cL[2,2,1,1,2,1]-1/4*cL[1,1,2,2,2,1]-1/4*cL[1,1,2,1,1,2,0]-1/4*cL[1,1,1,1,2,2,0]+1/4*cL[1,2,1,1,2,2]+1/4*cL[1,2,2,1,1,2]+1/4*cL[1,2,2,2,1,1]+1/4*cL[1,1,1,2,2,2]-1/4*cL[1,1,2,2,1,1,0]+40*Zeta[8]*cL[0]+(18*cL[1,1]-48*cL[2])*Zeta[7]+(-cL[2,1,1,1,1]+2*cL[2,1,1,2]+2*cL[2,2,1,1]+2*cL[1,1,2,2]-cL[1,1,1,1,2]-cL[1,1,2,1,1])*Zeta[3]+(-8*cL[2,1,1]+8*cL[2,2]+cL[1,1,1,1]-8*cL[1,1,2])*Zeta[5]+(1/2*cL[2,1,1,1]-1/2*cL[1,1,1,2]+1/2*cL[1,1,1,1,0]+1/2*cL[1,1,2,1]-1/2*cL[1,2,1,1]-2*cL[1,1,2,0]+2*cL[1,2,2]-2*cL[2,1,1,0]-2*cL[2,2,1])*Zeta[4]+(-1/2*cL[2,1,1,1,1,0]-1/2*cL[2,1,1,2,1]-1/2*cL[2,2,1,1,1]-1/2*cL[1,1,2,2,1]-1/2*cL[1,1,1,1,2,0]+1/2*cL[1,1,1,2,2]+1/2*cL[1,2,1,1,2]+1/2*cL[1,2,2,1,1]-1/2*cL[1,1,2,1,1,0])*Zeta[2]+(-6*cL[1,2]+6*cL[1,1,0]-8*cL[2,0]+6*cL[2,1])*Zeta[6]+(-12*cL[1,1]+16*cL[2])*Zeta[3]*Zeta[4]+(-16*cL[1,1]+16*cL[2])*Zeta[2]*Zeta[5]+(4*cL[2,1,1]-2*cL[1,1,1,1]+4*cL[1,1,2])*Zeta[2]*Zeta[3])*Log[z]^2+(-2*cL[2,1,1,1,1,1,1]+4*cL[2,1,1,1,1,2]+4*cL[2,1,1,2,1,1]+4*cL[2,2,1,1,1,1]-2*cL[1,1,1,1,1,1,2]-2*cL[1,1,1,1,2,1,1]-2*cL[1,1,2,1,1,1,1]+4*cL[1,1,1,1,2,2]+4*cL[1,1,2,1,1,2]+4*cL[1,1,2,2,1,1])*Zeta[3]+(-16*cL[2,1,1,1,1]+16*cL[2,1,1,2]+16*cL[2,2,1,1]+2*cL[1,1,1,1,1,1]-16*cL[1,1,1,1,2]-16*cL[1,1,2,1,1]+16*cL[1,1,2,2])*Zeta[5]+(320*cL[1,1]-512*cL[2])*Zeta[9]+(-4*cL[2,1,1,1,1,0]-4*cL[2,1,1,2,1]-4*cL[2,2,1,1,1]+cL[2,1,1,1,1,1]-4*cL[1,1,2,2,1]-4*cL[1,1,1,1,2,0]+4*cL[1,1,1,2,2]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1]-cL[1,1,1,2,1,1]+cL[1,1,2,1,1,1]-cL[1,2,1,1,1,1]-4*cL[1,1,2,1,1,0]-cL[1,1,1,1,1,2]+cL[1,1,1,1,2,1]+cL[1,1,1,1,1,1,0])*Zeta[4]+(-cL[2,1,1,2,1,1,1]-cL[2,2,1,1,1,1,1]-cL[2,1,1,1,1,1,1,0]-cL[2,1,1,1,1,2,1]+cL[1,1,1,1,1,2,2]+cL[1,1,1,2,1,1,2]+cL[1,1,1,2,2,1,1]-cL[1,1,2,1,1,1,1,0]-cL[1,1,2,1,1,2,1]-cL[1,1,2,2,1,1,1]+cL[1,2,2,1,1,1,1]+cL[1,2,1,1,1,1,2]+cL[1,2,1,1,2,1,1]-cL[1,1,1,1,2,2,1]-cL[1,1,1,1,1,1,2,0]-cL[1,1,1,1,2,1,1,0])*Zeta[2]+(-16*cL[2,2,1]-16*cL[2,1,1,0]-12*cL[1,2,1,1]+12*cL[1,1,2,1]-12*cL[1,1,1,2]+12*cL[1,1,1,1,0]-16*cL[1,1,2,0]+16*cL[1,2,2]+12*cL[2,1,1,1])*Zeta[6]+(-64*cL[2,0]-80*cL[1,2]+80*cL[1,1,0]+80*cL[2,1])*Zeta[8]+(-96*cL[2,1,1]+64*cL[2,2]+36*cL[1,1,1,1]-96*cL[1,1,2])*Zeta[7]+(1/720*Zeta[4]*cL[0]-1/360*Zeta[3]*cL[2]-1/720*Zeta[2]*cL[2,0]+1/360*Zeta[5]-1/1440*cL[2,2,0]-1/180*Zeta[2]*Zeta[3])*Log[z]^6+448*cL[0]*Zeta[10]-1/2*cL[1,1,2,1,1,2,1,1,0]-1/2*cL[1,1,2,2,1,1,1,1,0]-1/2*cL[1,1,2,2,1,1,2,1]-1/2*cL[1,1,2,2,2,1,1,1]+1/2*cL[1,2,1,1,1,1,2,2]+1/2*cL[1,1,1,2,1,1,2,2]+1/2*cL[1,1,1,2,2,1,1,2]+1/2*cL[1,1,1,2,2,2,1,1]-1/2*cL[1,1,1,1,2,2,2,1]-1/2*cL[1,1,1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,1,1,2,2,0]-1/2*cL[1,1,1,1,2,2,1,1,0]-1/2*cL[1,1,2,1,1,2,2,1]-1/2*cL[1,1,2,1,1,1,1,2,0]-1/2*cL[2,2,1,1,1,1,2,1]-1/2*cL[2,2,1,1,2,1,1,1]-1/2*cL[2,2,2,1,1,1,1,1]-1/2*cL[2,2,1,1,1,1,1,1,0]-1/2*cL[2,1,1,2,1,1,1,1,0]-1/2*cL[2,1,1,2,1,1,2,1]-1/2*cL[2,1,1,2,2,1,1,1]-1/2*cL[2,1,1,1,1,2,2,1]-1/2*cL[2,1,1,1,1,1,1,2,0]-1/2*cL[2,1,1,1,1,2,1,1,0]+(-24*cL[1,1,1,1]+32*cL[1,1,2]+32*cL[2,1,1])*Zeta[3]*Zeta[4]+(-160*cL[1,1]+128*cL[2])*Zeta[4]*Zeta[5]+(-160*cL[1,1]+128*cL[2])*Zeta[6]*Zeta[3]+(-32*cL[1,1,1,1]+32*cL[1,1,2]+32*cL[2,1,1])*Zeta[2]*Zeta[5]+(-192*cL[1,1]+128*cL[2])*Zeta[2]*Zeta[7]+(-4*cL[1,1,1,1,1,1]+8*cL[1,1,1,1,2]+8*cL[1,1,2,1,1]+8*cL[2,1,1,1,1])*Zeta[2]*Zeta[3]+1/2*cL[1,2,1,1,2,1,1,2]+1/2*cL[1,2,1,1,2,2,1,1]+1/2*cL[1,2,2,2,1,1,1,1]+1/2*cL[1,2,2,1,1,1,1,2]+1/2*cL[1,2,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,2,2];
OtDisc[4,4]=-640*Zeta[2]*Zeta[9]-512*Zeta[3]*Zeta[8]-480*Zeta[5]*Zeta[6]-480*Zeta[4]*Zeta[7]+800*Zeta[11]-1/2*cL[1,2,1,1,2,2,2]-1/2*cL[1,2,2,1,1,2,2]-1/2*cL[1,2,2,2,1,1,2]-1/2*cL[1,2,2,2,2,1,1]+1/2*cL[1,1,2,2,1,1,2,0]+(cL[2,2,2,1,1,1]+cL[2,1,1,2,2,1]+cL[2,1,1,1,1,2,0]+cL[2,1,1,2,1,1,0]+cL[2,2,1,1,1,1,0]+cL[2,2,1,1,2,1]+cL[1,1,2,2,2,1]+cL[1,1,2,1,1,2,0]+cL[1,1,1,1,2,2,0]-cL[1,2,1,1,2,2]-cL[1,2,2,1,1,2]-cL[1,2,2,2,1,1]-cL[1,1,1,2,2,2]+cL[1,1,2,2,1,1,0])*Zeta[2]+(16*cL[2,2,0]+12*cL[1,2,2]-cL[1,2,1,1]-12*cL[1,1,2,0]+cL[1,1,2,1]-cL[1,1,1,2]+cL[1,1,1,1,0]-12*cL[2,2,1]-12*cL[2,1,1,0]+cL[2,1,1,1])*Zeta[6]+(-24*cL[1,2]+24*cL[1,1,0]-80*cL[2,0]+24*cL[2,1])*Zeta[8]+(-36*cL[2,1,1]+96*cL[2,2]+2*cL[1,1,1,1]-36*cL[1,1,2])*Zeta[7]+(-1/12*Zeta[5]*cL[2]+1/24*Zeta[2]*cL[2,2,0]-1/24*Zeta[4]*cL[2,0]+1/12*Zeta[3]*cL[2,2]+1/48*cL[2,2,2,0]+1/24*Zeta[6]*cL[0]+1/12*Zeta[7]-1/6*Zeta[2]*Zeta[5]-1/6*Zeta[3]*Zeta[4]+1/6*cL[2]*Zeta[2]*Zeta[3])*Log[z]^4+(1/4*cL[2,2,2,1,1,0]+1/4*cL[2,2,2,2,1]+1/4*cL[2,2,1,1,2,0]+1/4*cL[2,1,1,2,2,0]+1/4*cL[1,1,2,2,2,0]-1/4*cL[1,2,2,2,2]+(-2*cL[2,2,2]+cL[2,1,1,2]+cL[2,2,1,1]+cL[1,1,2,2])*Zeta[3]+(-cL[2,1,1]+8*cL[2,2]-cL[1,1,2])*Zeta[5]+(-1/2*cL[1,1,2,0]-1/2*cL[2,1,1,0]-1/2*cL[2,2,1]+1/2*cL[1,2,2]+2*cL[2,2,0])*Zeta[4]+(1/2*cL[2,2,1,1,0]+1/2*cL[2,2,2,1]+1/2*cL[2,1,1,2,0]+1/2*cL[1,1,2,2,0]-1/2*cL[1,2,2,2])*Zeta[2]+(1/2*cL[1,1,0]-6*cL[2,0]+1/2*cL[2,1]-1/2*cL[1,2])*Zeta[6]+12*Zeta[8]*cL[0]+(cL[1,1]-18*cL[2])*Zeta[7]+32*Zeta[9]-24*Zeta[4]*Zeta[5]-28*Zeta[6]*Zeta[3]-36*Zeta[2]*Zeta[7]+(-2*cL[1,1]+12*cL[2])*Zeta[3]*Zeta[4]+(-2*cL[1,1]+16*cL[2])*Zeta[2]*Zeta[5]+(2*cL[2,1,1]-4*cL[2,2]+2*cL[1,1,2])*Zeta[2]*Zeta[3])*Log[z]^2+(-4*cL[2,1,1,2,2]+2*cL[2,1,1,1,1,2]+2*cL[2,1,1,2,1,1]+2*cL[2,2,1,1,1,1]-4*cL[2,2,1,1,2]-4*cL[2,2,2,1,1]+2*cL[1,1,1,1,2,2]+2*cL[1,1,2,1,1,2]+2*cL[1,1,2,2,1,1]-4*cL[1,1,2,2,2])*Zeta[3]+(-2*cL[2,1,1,1,1]+16*cL[2,1,1,2]+16*cL[2,2,1,1]-16*cL[2,2,2]-2*cL[1,1,1,1,2]-2*cL[1,1,2,1,1]+16*cL[1,1,2,2])*Zeta[5]+(64*cL[1,1]-320*cL[2])*Zeta[9]+(-4*cL[1,2,2,2]+4*cL[2,2,1,1,0]+4*cL[2,2,2,1]+4*cL[2,1,1,2,0]-cL[2,1,1,1,1,0]-cL[2,1,1,2,1]-cL[2,2,1,1,1]+4*cL[1,1,2,2,0]-cL[1,1,2,2,1]-cL[1,1,1,1,2,0]+cL[1,1,1,2,2]+cL[1,2,1,1,2]+cL[1,2,2,1,1]-cL[1,1,2,1,1,0])*Zeta[4]+240*cL[0]*Zeta[10]+1/2*cL[2,2,1,1,2,2,1]+1/2*cL[2,2,1,1,1,1,2,0]+1/2*cL[2,2,1,1,2,1,1,0]+1/2*cL[2,2,2,1,1,1,1,0]+1/2*cL[2,2,2,1,1,2,1]+1/2*cL[2,2,2,2,1,1,1]+1/2*cL[1,1,1,1,2,2,2,0]-1/2*cL[1,1,1,2,2,2,2]+1/2*cL[1,1,2,1,1,2,2,0]+1/2*cL[1,1,2,2,2,1,1,0]+1/2*cL[1,1,2,2,2,2,1]+1/2*cL[2,1,1,2,2,2,1]+1/2*cL[2,1,1,2,1,1,2,0]+1/2*cL[2,1,1,1,1,2,2,0]+1/2*cL[2,1,1,2,2,1,1,0]+(-4*cL[1,1,1,1]+24*cL[1,1,2]+24*cL[2,1,1]-32*cL[2,2])*Zeta[3]*Zeta[4]+(-48*cL[1,1]+160*cL[2])*Zeta[4]*Zeta[5]+(-56*cL[1,1]+160*cL[2])*Zeta[6]*Zeta[3]+(-4*cL[1,1,1,1]+32*cL[1,1,2]+32*cL[2,1,1]-32*cL[2,2])*Zeta[2]*Zeta[5]+(-72*cL[1,1]+192*cL[2])*Zeta[2]*Zeta[7]+(4*cL[1,1,1,1,2]+4*cL[1,1,2,1,1]-8*cL[1,1,2,2]+4*cL[2,1,1,1,1]-8*cL[2,1,1,2]-8*cL[2,2,1,1])*Zeta[2]*Zeta[3];
OtDisc[2,5]=-128*Zeta[2]*Zeta[9]-104*Zeta[3]*Zeta[8]-80*Zeta[5]*Zeta[6]-88*Zeta[4]*Zeta[7]+100*Zeta[11]+(-2*cL[1,1,2,2,2]-2*cL[2,1,1,2,2]-2*cL[2,2,1,1,2]-2*cL[2,2,2,1,1]+4*cL[2,2,2,2])*Zeta[3]+(2*cL[2,1,1,2]+2*cL[2,2,1,1]-16*cL[2,2,2]+2*cL[1,1,2,2])*Zeta[5]+(2*cL[1,1]-64*cL[2])*Zeta[9]+(-4*cL[2,2,2,0]-cL[1,2,2,2]+cL[2,2,1,1,0]+cL[2,2,2,1]+cL[2,1,1,2,0]+cL[1,1,2,2,0])*Zeta[4]+(cL[1,2,2,2,2]-cL[2,1,1,2,2,0]-cL[2,2,2,1,1,0]-cL[2,2,2,2,1]-cL[2,2,1,1,2,0]-cL[1,1,2,2,2,0])*Zeta[2]+(-cL[2,1,1,0]+12*cL[2,2,0]-cL[2,2,1]+cL[1,2,2]-cL[1,1,2,0])*Zeta[6]+(cL[1,1,0]-cL[1,2]-24*cL[2,0]+cL[2,1])*Zeta[8]+(-2*cL[2,1,1]+36*cL[2,2]-2*cL[1,1,2])*Zeta[7]+(-1/4*cL[2,2,2,2,0]-Zeta[3]*cL[2,2,2]+Zeta[5]*cL[2,2]+1/2*Zeta[4]*cL[2,2,0]-1/2*Zeta[2]*cL[2,2,2,0]-1/2*Zeta[6]*cL[2,0]+1/2*Zeta[8]*cL[0]-Zeta[7]*cL[2]+Zeta[9]-2*Zeta[4]*Zeta[5]-2*Zeta[6]*Zeta[3]-2*Zeta[2]*Zeta[7]+2*cL[2]*Zeta[3]*Zeta[4]+2*cL[2]*Zeta[2]*Zeta[5]-2*cL[2,2]*Zeta[2]*Zeta[3])*Log[z]^2+40*cL[0]*Zeta[10]+1/2*cL[1,2,2,2,2,2]-1/2*cL[1,1,2,2,2,2,0]-1/2*cL[2,2,1,1,2,2,0]-1/2*cL[2,2,2,2,1,1,0]-1/2*cL[2,2,2,2,2,1]-1/2*cL[2,2,2,1,1,2,0]-1/2*cL[2,1,1,2,2,2,0]+(4*cL[1,1,2]+4*cL[2,1,1]-24*cL[2,2])*Zeta[3]*Zeta[4]+(-4*cL[1,1]+48*cL[2])*Zeta[4]*Zeta[5]+(-4*cL[1,1]+56*cL[2])*Zeta[6]*Zeta[3]+(4*cL[1,1,2]+4*cL[2,1,1]-32*cL[2,2])*Zeta[2]*Zeta[5]+(-4*cL[1,1]+72*cL[2])*Zeta[2]*Zeta[7]+(-4*cL[1,1,2,2]-4*cL[2,1,1,2]-4*cL[2,2,1,1]+8*cL[2,2,2])*Zeta[2]*Zeta[3];
OtDisc[0,6]=2*Zeta[3]*cL[2,2,2,2]+1/2*cL[2,2,2,2,2,0]-2*Zeta[5]*cL[2,2,2]-2*Zeta[9]*cL[2]-cL[2,2,2,0]*Zeta[4]+cL[2,2,2,2,0]*Zeta[2]+cL[2,2,0]*Zeta[6]+cL[0]*Zeta[10]-cL[2,0]*Zeta[8]+2*Zeta[7]*cL[2,2]+2*Zeta[11]-4*Zeta[5]*Zeta[6]-4*cL[2,2]*Zeta[3]*Zeta[4]+4*cL[2]*Zeta[4]*Zeta[5]+4*cL[2]*Zeta[6]*Zeta[3]-4*cL[2,2]*Zeta[2]*Zeta[5]+4*cL[2]*Zeta[2]*Zeta[7]+4*cL[2,2,2]*Zeta[2]*Zeta[3]-4*Zeta[2]*Zeta[9]-4*Zeta[4]*Zeta[7]-4*Zeta[3]*Zeta[8];
ODisc[9,1]=(1/725760*cL[2]-1/725760*cL[1,0])*Log[z]^9+(1/1260*Zeta[3]*cL[1]+1/10080*cL[1,1,2]-1/10080*cL[1,1,1,0]-1/10080*cL[1,2,1]+1/10080*cL[2,1,1])*Log[z]^7+(2/15*Zeta[5]*cL[1]+1/240*cL[1,1,1,1,2]+1/240*cL[1,1,2,1,1]-1/240*cL[1,1,1,1,1,0]-1/240*cL[1,1,1,2,1]-1/240*cL[1,2,1,1,1]+1/240*cL[2,1,1,1,1]+1/30*Zeta[3]*cL[1,1,1])*Log[z]^5+(1/12*cL[2,1,1,1,1,1,1]+1/12*cL[1,1,1,1,1,1,2]+1/12*cL[1,1,1,1,2,1,1]+1/12*cL[1,1,2,1,1,1,1]+2/3*Zeta[3]*cL[1,1,1,1,1]+32/3*Zeta[7]*cL[1]-1/12*cL[1,2,1,1,1,1,1]-1/12*cL[1,1,1,1,1,1,1,0]-1/12*cL[1,1,1,1,1,2,1]-1/12*cL[1,1,1,2,1,1,1]+8/3*Zeta[5]*cL[1,1,1])*Log[z]^3+(1/2*cL[2,1,1,1,1,1,1,1,1]+1/2*cL[1,1,2,1,1,1,1,1,1]-1/2*cL[1,1,1,2,1,1,1,1,1]-1/2*cL[1,1,1,1,1,1,1,1,1,0]+1/2*cL[1,1,1,1,1,1,1,1,2]-1/2*cL[1,1,1,1,1,1,1,2,1]+1/2*cL[1,1,1,1,1,1,2,1,1]-1/2*cL[1,1,1,1,1,2,1,1,1]+1/2*cL[1,1,1,1,2,1,1,1,1]-1/2*cL[1,2,1,1,1,1,1,1,1]+4*Zeta[3]*cL[1,1,1,1,1,1,1]+64*Zeta[7]*cL[1,1,1]+16*Zeta[5]*cL[1,1,1,1,1]+256*Zeta[9]*cL[1])*Log[z];
ODisc[7,2]=((-1/5040*cL[2]+1/5040*cL[1,0])*Zeta[2]+1/2520*Zeta[3]*cL[1]+1/10080*cL[1,2,0]-1/10080*cL[2,2])*Log[z]^7+(1/240*cL[1,1,1,2,0]-1/240*cL[2,1,1,2]-1/240*cL[2,2,1,1]-1/240*cL[1,1,2,2]+1/240*cL[1,2,1,1,0]+1/240*cL[1,2,2,1]+(-1/30*cL[1,2]+1/60*cL[1,1,1])*Zeta[3]+2/15*Zeta[5]*cL[1]+(-1/30*cL[2]+1/30*cL[1,0])*Zeta[4]+(-1/120*cL[2,1,1]-1/120*cL[1,1,2]+1/120*cL[1,1,1,0]+1/120*cL[1,2,1])*Zeta[2]-1/15*cL[1]*Zeta[2]*Zeta[3])*Log[z]^5+((-2/3*cL[1,1,1,2]-2/3*cL[1,2,1,1]+1/3*cL[1,1,1,1,1])*Zeta[3]+(8/3*cL[1,1,1]-8/3*cL[1,2])*Zeta[5]+(-2/3*cL[2,1,1]-2/3*cL[1,1,2]+2/3*cL[1,1,1,0]+2/3*cL[1,2,1])*Zeta[4]+(1/6*cL[1,1,1,1,1,0]-1/6*cL[1,1,1,1,2]+1/6*cL[1,1,1,2,1]-1/6*cL[1,1,2,1,1]+1/6*cL[1,2,1,1,1]-1/6*cL[2,1,1,1,1])*Zeta[2]+(-8/3*cL[2]+8/3*cL[1,0])*Zeta[6]+16*Zeta[7]*cL[1]+1/12*cL[1,1,1,2,1,1,0]-1/12*cL[2,1,1,1,1,2]-1/12*cL[2,1,1,2,1,1]-1/12*cL[2,2,1,1,1,1]+1/12*cL[1,2,1,1,1,1,0]+1/12*cL[1,2,1,1,2,1]+1/12*cL[1,2,2,1,1,1]+1/12*cL[1,1,1,2,2,1]+1/12*cL[1,1,1,1,1,2,0]-1/12*cL[1,1,1,1,2,2]-1/12*cL[1,1,2,1,1,2]-1/12*cL[1,1,2,2,1,1]-16/3*cL[1]*Zeta[3]*Zeta[4]-16/3*cL[1]*Zeta[2]*Zeta[5]-4/3*cL[1,1,1]*Zeta[2]*Zeta[3])*Log[z]^3+(-1/2*cL[2,2,1,1,1,1,1,1]-1/2*cL[2,1,1,1,1,1,1,2]-1/2*cL[2,1,1,1,1,2,1,1]-1/2*cL[2,1,1,2,1,1,1,1]+512*Zeta[9]*cL[1]-1/2*cL[1,1,2,1,1,2,1,1]+1/2*cL[1,1,1,1,1,2,1,1,0]-1/2*cL[1,1,1,1,1,1,2,2]-1/2*cL[1,1,1,1,2,1,1,2]-1/2*cL[1,1,1,1,2,2,1,1]-1/2*cL[1,1,2,2,1,1,1,1]-1/2*cL[1,1,2,1,1,1,1,2]+1/2*cL[1,2,1,1,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,1,1,0]+1/2*cL[1,1,1,2,1,1,2,1]+1/2*cL[1,1,1,2,2,1,1,1]+1/2*cL[1,1,1,1,1,2,2,1]+1/2*cL[1,1,1,1,1,1,1,2,0]+1/2*cL[1,2,1,1,1,1,2,1]+1/2*cL[1,2,1,1,2,1,1,1]+1/2*cL[1,2,2,1,1,1,1,1]+(-16*cL[2,1,1]+16*cL[1,2,1]-16*cL[1,1,2]+16*cL[1,1,1,0])*Zeta[6]+(-64*cL[2]+64*cL[1,0])*Zeta[8]+(-cL[1,1,1,1,2,1,1]-cL[1,1,2,1,1,1,1]-cL[1,1,1,1,1,1,2]+cL[1,2,1,1,1,1,1]+cL[1,1,1,1,1,1,1,0]+cL[1,1,1,1,1,2,1]+cL[1,1,1,2,1,1,1]-cL[2,1,1,1,1,1,1])*Zeta[2]+(-4*cL[1,1,1,1,2]+4*cL[1,1,1,1,1,0]+4*cL[1,1,1,2,1]-4*cL[1,1,2,1,1]+4*cL[1,2,1,1,1]-4*cL[2,1,1,1,1])*Zeta[4]-32*cL[1,1,1]*Zeta[2]*Zeta[5]-32*cL[1,1,1]*Zeta[3]*Zeta[4]-8*cL[1,1,1,1,1]*Zeta[2]*Zeta[3]+(16*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1])*Zeta[5]+(2*cL[1,1,1,1,1,1,1]-4*cL[1,1,1,1,1,2]-4*cL[1,1,1,2,1,1]-4*cL[1,2,1,1,1,1])*Zeta[3]+(96*cL[1,1,1]-64*cL[1,2])*Zeta[7]-128*cL[1]*Zeta[6]*Zeta[3]-128*cL[1]*Zeta[4]*Zeta[5]-128*cL[1]*Zeta[2]*Zeta[7])*Log[z];
ODisc[5,3]=(-1/240*cL[1,2,2,0]-1/60*Zeta[3]*cL[1,2]+1/60*Zeta[5]*cL[1]+(-1/120*cL[2]+1/120*cL[1,0])*Zeta[4]+(1/120*cL[2,2]-1/120*cL[1,2,0])*Zeta[2]+1/240*cL[2,2,2]-1/30*cL[1]*Zeta[2]*Zeta[3])*Log[z]^5+((2/3*cL[1,2,2]-1/3*cL[1,1,1,2]-1/3*cL[1,2,1,1])*Zeta[3]+(-8/3*cL[1,2]+1/3*cL[1,1,1])*Zeta[5]+(1/6*cL[1,1,1,0]+1/6*cL[1,2,1]-1/6*cL[2,1,1]-2/3*cL[1,2,0]+2/3*cL[2,2]-1/6*cL[1,1,2])*Zeta[4]+(-1/6*cL[1,2,2,1]-1/6*cL[1,2,1,1,0]-1/6*cL[1,1,1,2,0]+1/6*cL[2,1,1,2]+1/6*cL[2,2,1,1]+1/6*cL[1,1,2,2])*Zeta[2]+(-2*cL[2]+2*cL[1,0])*Zeta[6]+6*Zeta[7]*cL[1]+1/12*cL[2,2,2,1,1]-1/12*cL[1,2,2,1,1,0]-1/12*cL[1,2,2,2,1]-1/12*cL[1,2,1,1,2,0]-1/12*cL[1,1,1,2,2,0]+1/12*cL[2,1,1,2,2]+1/12*cL[2,2,1,1,2]+1/12*cL[1,1,2,2,2]-4*cL[1]*Zeta[3]*Zeta[4]-16/3*cL[1]*Zeta[2]*Zeta[5]+(4/3*cL[1,2]-2/3*cL[1,1,1])*Zeta[2]*Zeta[3])*Log[z]^3+(1/2*cL[2,1,1,1,1,2,2]+1/2*cL[2,1,1,2,1,1,2]+1/2*cL[2,1,1,2,2,1,1]+1/2*cL[2,2,2,1,1,1,1]+1/2*cL[2,2,1,1,1,1,2]+1/2*cL[2,2,1,1,2,1,1]+320*Zeta[9]*cL[1]-1/2*cL[1,2,1,1,2,2,1]-1/2*cL[1,2,1,1,1,1,2,0]-1/2*cL[1,2,1,1,2,1,1,0]-1/2*cL[1,2,2,1,1,1,1,0]-1/2*cL[1,2,2,1,1,2,1]-1/2*cL[1,2,2,2,1,1,1]-1/2*cL[1,1,1,2,2,2,1]-1/2*cL[1,1,1,2,1,1,2,0]-1/2*cL[1,1,1,1,1,2,2,0]-1/2*cL[1,1,1,2,2,1,1,0]+1/2*cL[1,1,1,1,2,2,2]+1/2*cL[1,1,2,1,1,2,2]+1/2*cL[1,1,2,2,1,1,2]+1/2*cL[1,1,2,2,2,1,1]+(-80*cL[2]+80*cL[1,0])*Zeta[8]+(-cL[1,2,1,1,1,1,0]-cL[1,2,1,1,2,1]-cL[1,2,2,1,1,1]-cL[1,1,1,2,2,1]-cL[1,1,1,1,1,2,0]+cL[1,1,1,1,2,2]+cL[1,1,2,1,1,2]+cL[1,1,2,2,1,1]-cL[1,1,1,2,1,1,0]+cL[2,1,1,1,1,2]+cL[2,1,1,2,1,1]+cL[2,2,1,1,1,1])*Zeta[2]+(-cL[1,1,1,1,2]+cL[1,1,1,1,1,0]+cL[1,1,1,2,1]-cL[1,1,2,1,1]-4*cL[1,1,1,2,0]+4*cL[1,1,2,2]-4*cL[1,2,1,1,0]-4*cL[1,2,2,1]+cL[1,2,1,1,1]+4*cL[2,1,1,2]+4*cL[2,2,1,1]-cL[2,1,1,1,1])*Zeta[4]+(-12*cL[1,1,2]+12*cL[1,1,1,0]-16*cL[1,2,0]+12*cL[1,2,1]+16*cL[2,2]-12*cL[2,1,1])*Zeta[6]+(-24*cL[1,1,1]+32*cL[1,2])*Zeta[3]*Zeta[4]+(-4*cL[1,1,1,1,1]+8*cL[1,1,1,2]+8*cL[1,2,1,1])*Zeta[2]*Zeta[3]+(-32*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(4*cL[1,1,1,2,2]-2*cL[1,1,1,1,1,2]-2*cL[1,1,1,2,1,1]-2*cL[1,2,1,1,1,1]+4*cL[1,2,1,1,2]+4*cL[1,2,2,1,1])*Zeta[3]+(36*cL[1,1,1]-96*cL[1,2])*Zeta[7]+(2*cL[1,1,1,1,1]-16*cL[1,1,1,2]-16*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-160*cL[1]*Zeta[6]*Zeta[3]-160*cL[1]*Zeta[4]*Zeta[5]-192*cL[1]*Zeta[2]*Zeta[7])*Log[z];
ODisc[3,4]=(1/3*Zeta[3]*cL[1,2,2]-1/3*Zeta[5]*cL[1,2]+(-1/6*cL[1,2,0]+1/6*cL[2,2])*Zeta[4]+(-1/6*cL[2,2,2]+1/6*cL[1,2,2,0])*Zeta[2]+(-1/6*cL[2]+1/6*cL[1,0])*Zeta[6]+1/3*Zeta[7]*cL[1]+1/12*cL[1,2,2,2,0]-1/12*cL[2,2,2,2]-2/3*cL[1]*Zeta[3]*Zeta[4]-2/3*cL[1]*Zeta[2]*Zeta[5]+2/3*cL[1,2]*Zeta[2]*Zeta[3])*Log[z]^3+(-1/2*cL[2,1,1,2,2,2]-1/2*cL[2,2,1,1,2,2]-1/2*cL[2,2,2,1,1,2]-1/2*cL[2,2,2,2,1,1]+64*Zeta[9]*cL[1]+1/2*cL[1,2,2,1,1,2,0]+1/2*cL[1,1,1,2,2,2,0]-1/2*cL[1,1,2,2,2,2]+1/2*cL[1,2,1,1,2,2,0]+1/2*cL[1,2,2,2,1,1,0]+1/2*cL[1,2,2,2,2,1]+(12*cL[2,2]-cL[2,1,1]-cL[1,1,2]+cL[1,1,1,0]-12*cL[1,2,0]+cL[1,2,1])*Zeta[6]+(-24*cL[2]+24*cL[1,0])*Zeta[8]+(-cL[1,1,2,2,2]+cL[1,2,2,1,1,0]+cL[1,2,2,2,1]+cL[1,2,1,1,2,0]+cL[1,1,1,2,2,0]-cL[2,1,1,2,2]-cL[2,2,1,1,2]-cL[2,2,2,1,1])*Zeta[2]+(cL[1,1,2,2]-cL[1,1,1,2,0]-cL[1,2,1,1,0]+4*cL[1,2,2,0]-cL[1,2,2,1]+cL[2,1,1,2]+cL[2,2,1,1]-4*cL[2,2,2])*Zeta[4]+(4*cL[1,1,1,2]+4*cL[1,2,1,1]-8*cL[1,2,2])*Zeta[2]*Zeta[3]+(-4*cL[1,1,1]+32*cL[1,2])*Zeta[2]*Zeta[5]+(-4*cL[1,1,1]+24*cL[1,2])*Zeta[3]*Zeta[4]+(2*cL[1,1,1,2,2]+2*cL[1,2,1,1,2]+2*cL[1,2,2,1,1]-4*cL[1,2,2,2])*Zeta[3]+(2*cL[1,1,1]-36*cL[1,2])*Zeta[7]+(-2*cL[1,1,1,2]-2*cL[1,2,1,1]+16*cL[1,2,2])*Zeta[5]-56*cL[1]*Zeta[6]*Zeta[3]-48*cL[1]*Zeta[4]*Zeta[5]-72*cL[1]*Zeta[2]*Zeta[7])*Log[z];
ODisc[1,5]=(-4*cL[1]*Zeta[6]*Zeta[3]-4*cL[1]*Zeta[4]*Zeta[5]-4*cL[1]*Zeta[2]*Zeta[7]+1/2*cL[2,2,2,2,2]-1/2*cL[1,2,2,2,2,0]-2*Zeta[3]*cL[1,2,2,2]-2*Zeta[7]*cL[1,2]+2*Zeta[5]*cL[1,2,2]+(cL[2,2]-cL[1,2,0])*Zeta[6]+(cL[1,0]-cL[2])*Zeta[8]+(-cL[1,2,2,2,0]+cL[2,2,2,2])*Zeta[2]+(cL[1,2,2,0]-cL[2,2,2])*Zeta[4]+4*cL[1,2]*Zeta[2]*Zeta[5]-4*cL[1,2,2]*Zeta[2]*Zeta[3]+2*Zeta[9]*cL[1]+4*cL[1,2]*Zeta[3]*Zeta[4])*Log[z];



